Sparsity in the numerical six-point bootstrap

The paper contributes to an ongoing effort to extend the conformal bootstrap beyond its traditional focus on systems of four-point correlation functions. Recently, it was demonstrated that semidefinite programming can be used to formulate a six-point generalisation of the numerical bootstrap, yielding qualitatively new, rigorous bounds on CFT data. However, the numerical six-point bootstrap requires solving SDPs involving infinite-dimensional matrices, which has so far limited its applicability and hindered scalability in early implementations. This work overcomes the challenges by using sparse matrix decompositions to exploit the banded structure of the underlying SDP. The result is a rewriting of one-dimensional six-point bootstrap problems as effectively two-dimensional standard mixed correlator four-point bootstrap computations. As application, novel bounds whose extremal correlators interpolate between the six-point functions of the generalised free fermion and boson are derived. The extremal interpolations are matched with perturbative deformations of the massive free boson in AdS$_2$.

==> code/GFB_to_GFF_Flow.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    194571,       4395]
NotebookOptionsPosition[    185363,       4243]
NotebookOutlinePosition[    185796,       4260]
CellTagsIndexPosition[    185753,       4257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["GFB  to  GFF  Flow", "Title",
 CellChangeTimes->{{3.941199560506129*^9, 
  3.941199574968239*^9}},ExpressionUUID->"f8499b90-280a-4d34-93f6-\
db7407f65e0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "notebook", " ", "is", " ", "part", " ", "of", " ", "the", 
    " ", "ancillary", " ", "code", " ", "to", " ", "the", " ", "paper", " ", 
    "\"\<Sparsity in the numerical six-point bootstrap\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Author", ":", " ", 
    RowBox[{"Sebastian", "-", 
     RowBox[{"Philip", " ", "Harris", " ", "2025."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", 
    RowBox[{"please", " ", "acknowledge", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.941197163025983*^9, 3.941197187481235*^9}, {
  3.941197378507085*^9, 3.941197392675224*^9}, {3.941197836887723*^9, 
  3.941197874703924*^9}, {3.941197933352695*^9, 3.9411981241383038`*^9}, {
  3.941198195379384*^9, 3.94119821285133*^9}, {3.94119958469687*^9, 
  3.94119961011269*^9}, {3.941253727209118*^9, 
  3.9412537281897497`*^9}},ExpressionUUID->"767be6f8-6cff-42c9-ae5c-\
76205b838190"],

Cell[CellGroupData[{

Cell["1. Definitions", "Chapter",
 CellChangeTimes->{{3.934606872490602*^9, 3.934606885238711*^9}, {
  3.934693277964046*^9, 
  3.93469327920243*^9}},ExpressionUUID->"8983e68d-0c19-499a-a52b-\
facb4e571c2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Global", " ", "Working", " ", "Precision"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PREC", "=", "200"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.934693375601355*^9, 3.93469338205555*^9}, {
  3.934708288505478*^9, 3.934708288573167*^9}, {3.934709317860367*^9, 
  3.934709318034602*^9}, {3.934709376631731*^9, 3.93470937681492*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7fc1b3c9-ec97-40ed-a003-5df0ee85fb00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Order", " ", "for", " ", "extrapolation", " ", "in", " ", "Newtons", " ", 
    "method"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RKORDER", "=", "6"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.934719818188535*^9, 3.934719828161329*^9}, {
   3.934721737653088*^9, 3.934721737726737*^9}, 3.934721779554935*^9, {
   3.934721828490117*^9, 3.93472182875678*^9}, {3.934721981578677*^9, 
   3.934721981596451*^9}, {3.934722173500422*^9, 3.934722173630553*^9}, {
   3.93472234790992*^9, 3.934722347979117*^9}, 3.934722762312293*^9, {
   3.9411875445461287`*^9, 3.941187564001927*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"50b8b4f7-e988-4727-b4f4-594da4fc95e4"],

Cell[CellGroupData[{

Cell["1.1. Conformal Blocks", "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
  3.882019133616365*^9, 
  3.8820191359726677`*^9}},ExpressionUUID->"8934559f-48bc-43f0-8d2b-\
f67f878b759b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "Derivatives", " ", "of", " ", "the", " ", "conformal", 
    " ", "block", " ", "evaluated", " ", "at", " ", 
    RowBox[{"1", "/", "2."}], " ", "The", " ", "first", " ", "three", " ", 
    "derivatives", " ", "are", " ", "computed", " ", 
    RowBox[{"directly", ".", " ", "Afterwards"}], " ", "the", " ", "Casimir", 
    " ", "equation", " ", "is", " ", "used", " ", "to", " ", "compute", " ", 
    "the", " ", "derivatives", " ", 
    RowBox[{"recursively", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"n_", "?", "NumericQ"}], ",", "0", ",", 
       RowBox[{"\[CapitalDelta]\[Phi]_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"n", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["2", 
           RowBox[{"n", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
          RowBox[{"FactorialPower", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", "n"}], "]"}]}], 
         
         RowBox[{"n", "!"}]], ",", 
        RowBox[{"PREC", "+", "30"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"0", ",", 
       RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"0", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "\[CapitalDelta]\[Phi]"}], "-", 
           "\[CapitalDelta]"}]], 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
           RowBox[{"2", "\[CapitalDelta]"}], ",", 
           RowBox[{"1", "/", "2"}]}], "]"}]}], ",", 
        RowBox[{"PREC", "+", "30"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"1", ",", 
       RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"1", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}], 
             RowBox[{"2", "\[CapitalDelta]\[Phi]"}]], 
            SuperscriptBox["z", "\[CapitalDelta]"], 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
              RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}], ",", 
           "z"}], "]"}], "/.", 
         RowBox[{"z", "->", 
          RowBox[{"1", "/", "2"}]}]}], ",", 
        RowBox[{"PREC", "+", "30"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"2", ",", 
       RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"2", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], 
              RowBox[{"2", "\[CapitalDelta]\[Phi]"}]], 
             SuperscriptBox["z", "\[CapitalDelta]"], 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
               RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{"z", "->", 
           RowBox[{"1", "/", "2"}]}]}], ",", 
         RowBox[{"PREC", "+", "30"}]}], "]"}], "/", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"3", ",", 
       RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"3", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], 
              RowBox[{"2", "\[CapitalDelta]\[Phi]"}]], 
             SuperscriptBox["z", "\[CapitalDelta]"], 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
               RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "3"}], "}"}]}], "]"}], "/.", 
          RowBox[{"z", "->", 
           RowBox[{"1", "/", "2"}]}]}], ",", 
         RowBox[{"PREC", "+", "30"}]}], "]"}], "/", "6"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"n_", "?", "NumericQ"}], ",", 
       RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"n", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ",", "\[CapitalDelta]", ",", 
            "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "+", "n"}], ",", "\[CapitalDelta]", ",", 
            "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ",
              "\[CapitalDelta]\[Phi]"}], "-", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ",", "\[CapitalDelta]", ",", 
            "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ",", "\[CapitalDelta]", ",", 
            "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.934690805758021*^9, 3.934690953526923*^9}, {
   3.934690988370354*^9, 3.934691000958827*^9}, 3.934691294818487*^9, 
   3.934691356115237*^9, {3.934691485004008*^9, 3.934691487972262*^9}, 
   3.9346916500086117`*^9, 3.934691738052754*^9, {3.934692398839708*^9, 
   3.934692449431281*^9}, {3.934692490554977*^9, 3.934692533062992*^9}, {
   3.934692573526905*^9, 3.934692578783782*^9}, {3.934692629538387*^9, 
   3.934692629560715*^9}, {3.934693118507966*^9, 3.934693140768299*^9}, {
   3.9346932321351557`*^9, 3.934693247961502*^9}, {3.934693788325167*^9, 
   3.934693813048167*^9}, 3.9346940474237003`*^9, {3.93469680409496*^9, 
   3.934696844206417*^9}, {3.934696954799679*^9, 3.934696961358479*^9}, {
   3.9347115046099453`*^9, 3.934711575548075*^9}, {3.941187604859994*^9, 
   3.941187665772326*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3fde3627-eced-42da-bc4f-9299c37e81cb"]
}, Closed]],

Cell[CellGroupData[{

Cell["1.2. Formats", "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
  3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
  3.934693359046011*^9}, {3.934693754927558*^9, 
  3.934693756741368*^9}},ExpressionUUID->"1514e441-ffd2-4a16-950c-\
1dca95cd2e3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Store", " ", "Solutions", " ", "as", " ", "list"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", "\[CapitalDelta]\[Phi]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sol", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]1", ",", "...", ",", "\[CapitalDelta]n"}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sol", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "...", ",", "cn"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.934693593014865*^9, 3.934693730652917*^9}, {
  3.934693764385131*^9, 3.9346937786725616`*^9}, {3.93469418670473*^9, 
  3.934694188053945*^9}, {3.934694309383763*^9, 3.93469431019573*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"de59a4b4-e9f4-4451-a359-cbc3f869c0bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SolToFindRootInit", "[", "Sol_", "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "i", "]"}], ",", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolToFindRootInitGap", "[", "Sol_", "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "i", "]"}], ",", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.93469388279259*^9, 3.934694001462499*^9}, {
  3.934694190619821*^9, 3.934694193167684*^9}, {3.934695717824733*^9, 
  3.934695720178071*^9}, {3.934713129297443*^9, 3.934713180357377*^9}, {
  3.934713393908246*^9, 3.934713523157206*^9}, {3.934713727030499*^9, 
  3.934713737364414*^9}, {3.937101757909624*^9, 3.937101762984145*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0dba4030-a36c-4c51-99c3-9e78a63ba737"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.3. ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "2"], " ", "OPE", " ", "Max"}]],ExpressionUUID->
  "7711e646-2f76-497b-8c4c-37341ccafc14"],
 " \[CapitalLambda] Flow"
}], "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
   3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
   3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
   3.937278749152484*^9, 3.937278749508784*^9}, 
   3.9372791645112467`*^9},ExpressionUUID->"1be3e9fa-ac77-4ed5-92e0-\
3cb44c2d76fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[CapitalLambda]Flow", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]Flow", "[", 
    RowBox[{"Sol_", ",", "0"}], "]"}], ":=", "Sol"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]Flow", "[", 
    RowBox[{"Sol_", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalLambda]Flow", "[", 
     RowBox[{"Sol", ",", "1"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]N", ",", "FROut", ",", "Res", ",", "FRInit"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "=", 
        RowBox[{"Sol", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalLambda]N", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[CapitalLambda]N", ">", "1"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"FRInit", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", "i", "]"}], ",", 
                 RowBox[{
                  RowBox[{
                  "\[CapitalDelta]Fit", "[", "\[CapitalLambda]N", "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"n", "->", "i"}], ",", 
                    RowBox[{"\[CapitalLambda]", "->", 
                    RowBox[{"\[CapitalLambda]N", "+", "1"}]}]}], "}"}]}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "2", ",", 
                 RowBox[{"\[CapitalLambda]N", "+", "1"}]}], "}"}]}], "]"}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"c", "[", "i", "]"}], ",", 
                 RowBox[{"Sol", "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"\[CapitalLambda]N", "+", "1"}], "]"}], ",", 
                RowBox[{"Exp", "[", 
                 RowBox[{
                 "3.2040991523147982244380957592492402837169385272530488676663\
485804037920309529934235594360656258598632226300705139096`99.34113210779874", 
                  "-", 
                  RowBox[{
                  "3.592502936779480344383795027855621290643963266562384448752\
7302883714283628484477488578953412123504711240964860537894`99.34113210779874",
                    " ", "\[CapitalLambda]N"}]}], "]"}]}], "}"}], "}"}]}], 
            "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"FRInit", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SolToFindRootInit", "[", "Sol", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"c", "[", "2", "]"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", "6"}], 
                "}"}]}], "}"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FROut", "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "i"}], "+", "1"}], ",", "0", ",", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "i"}], "+", "1"}], ",", 
                  RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
                  RowBox[{"Sol", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
                RowBox[{"c", "[", "j", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"\[CapitalLambda]N", "+", "1"}]}], "}"}]}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{"2", "\[CapitalLambda]N"}]}], "}"}]}], "]"}], ",", 
          "FRInit", ",", 
          RowBox[{"WorkingPrecision", "->", "PREC"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Res", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"\[CapitalLambda]N", "+", "1"}]}], "}"}]}], "]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"c", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"\[CapitalLambda]N", "+", "1"}]}], "}"}]}], "]"}], 
            "}"}]}], "]"}], "/.", "FROut"}]}], ";", "\[IndentingNewLine]", 
       "Res"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]Flow", "[", 
   RowBox[{"Init_", ",", "\[Delta]\[CapitalLambda]_"}], "]"}], ":=", 
  RowBox[{"\[CapitalLambda]Flow", "[", 
   RowBox[{
    RowBox[{"\[CapitalLambda]Flow", "[", 
     RowBox[{"Init", ",", 
      RowBox[{"\[Delta]\[CapitalLambda]", "-", "1"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.934690805758021*^9, 3.934690953526923*^9}, {
   3.934690988370354*^9, 3.934691000958827*^9}, 3.934691294818487*^9, 
   3.934691356115237*^9, {3.934691485004008*^9, 3.934691487972262*^9}, 
   3.9346916500086117`*^9, 3.934691738052754*^9, {3.934692398839708*^9, 
   3.934692449431281*^9}, {3.934692490554977*^9, 3.934692533062992*^9}, {
   3.934692573526905*^9, 3.934692578783782*^9}, {3.934692629538387*^9, 
   3.934692629560715*^9}, {3.934693118507966*^9, 3.934693140768299*^9}, {
   3.9346932321351557`*^9, 3.934693247961502*^9}, {3.934693422769531*^9, 
   3.934693567079617*^9}, {3.934693606474069*^9, 3.934693616140065*^9}, {
   3.934694021830912*^9, 3.9346940932734423`*^9}, {3.934694144807512*^9, 
   3.93469448314535*^9}, {3.934694515106557*^9, 3.934694544302266*^9}, {
   3.934694581878495*^9, 3.934694609199522*^9}, {3.934694652477091*^9, 
   3.9346947369649*^9}, {3.934694889405447*^9, 3.9346949099684963`*^9}, {
   3.934694953754987*^9, 3.934694953783898*^9}, {3.934695029406605*^9, 
   3.9346950368477*^9}, {3.9346951154809513`*^9, 3.934695145993717*^9}, {
   3.934695184113793*^9, 3.934695185304784*^9}, {3.934695239001032*^9, 
   3.934695297240423*^9}, {3.934695336494026*^9, 3.934695389733047*^9}, {
   3.934695443785924*^9, 3.934695443980352*^9}, {3.934695592527957*^9, 
   3.9346955925638323`*^9}, {3.934695623359854*^9, 3.934695701499769*^9}, {
   3.934695812960949*^9, 3.934695816733853*^9}, {3.934695856862326*^9, 
   3.934695858945926*^9}, 3.934695897511037*^9, {3.93469593895606*^9, 
   3.934695975160739*^9}, {3.93469630827955*^9, 3.934696314479307*^9}, {
   3.934696554612673*^9, 3.93469656389463*^9}, 3.934696984070769*^9, {
   3.934697072904751*^9, 3.934697076600301*^9}, {3.934697125216673*^9, 
   3.934697149882349*^9}, {3.9346972614988813`*^9, 3.934697279288396*^9}, {
   3.934697322301431*^9, 3.934697343164672*^9}, {3.9346975044257603`*^9, 
   3.934697504526219*^9}, {3.934697743454519*^9, 3.934697819037908*^9}, {
   3.934697852479548*^9, 3.9346978832106524`*^9}, {3.934697936687224*^9, 
   3.934697936797324*^9}, {3.934698097266819*^9, 3.934698097842329*^9}, {
   3.934698305912445*^9, 3.934698318980491*^9}, 3.934698426225279*^9, {
   3.934698512295867*^9, 3.934698513396344*^9}, {3.934700154457602*^9, 
   3.934700159055357*^9}, {3.934700198578786*^9, 3.934700201887348*^9}, {
   3.934703433334963*^9, 3.934703553833152*^9}, {3.934703593584936*^9, 
   3.9347036983245773`*^9}, {3.934703735473813*^9, 3.934703759668536*^9}, {
   3.934703804193532*^9, 3.934703822778948*^9}, {3.9347038633922663`*^9, 
   3.93470388041881*^9}, {3.934703949976668*^9, 3.934703964816947*^9}, {
   3.9347040314145393`*^9, 3.934704038409604*^9}, {3.934705659599706*^9, 
   3.934705665205308*^9}, {3.934711803189097*^9, 3.934711844012952*^9}, {
   3.934711924196908*^9, 3.93471194300779*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b92126c9-3d2a-4637-893a-73b22cd733bc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.4. ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "2"], " ", "OPE", " ", "Max"}]],ExpressionUUID->
  "f54d876b-a89c-4397-9b3d-b3cd3468a473"],
 " \[CapitalLambda] Flow Extrapolation"
}], "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
  3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
  3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
  3.934699117932015*^9, 3.9346991220684757`*^9}, {3.934712161646113*^9, 
  3.934712161928988*^9}, {3.937278746907486*^9, 
  3.937278747356623*^9}},ExpressionUUID->"326da673-678c-4e34-9e3a-\
148f5a3f7a75"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "structure", " ", "of", " ", "the", " ", "Fit", " ", "is", 
     " ", "determined", " ", "from", " ", "three", " ", "observations"}], ";",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "1.", " ", "There", " ", "should", " ", "be", " ", "no", " ", "pole", 
      " ", "at", " ", "\[CapitalLambda]"}], " ", "=", " ", "\[Infinity]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "2.", " ", "There", " ", "should", " ", "be", " ", "no", " ", "pole", 
      " ", "at", " ", "n"}], " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"3.", " ", "On", " ", "the", " ", "\[CapitalLambda]"}], "=", 
     RowBox[{"n", " ", "line"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "there", " ", "should", " ", "be", " ", "a", " ", "first", " ", "order", 
     " ", "pole", " ", "at", " ", "\[Infinity]"}], ";"}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.934699126479068*^9, 3.9346992099862547`*^9}, {
   3.934699241090845*^9, 3.9346992435150414`*^9}, {3.934699314560636*^9, 
   3.934699318501099*^9}, {3.934699368996134*^9, 3.934699414820341*^9}, {
   3.934699460316307*^9, 3.934699501915051*^9}, {3.934699582772976*^9, 
   3.934699663982073*^9}, {3.934699699910349*^9, 3.934699702806774*^9}, {
   3.934699992738566*^9, 3.934700007207405*^9}, {3.93470006218069*^9, 
   3.93470006484696*^9}, {3.934700237599296*^9, 3.9347004798182*^9}, {
   3.934700517761428*^9, 3.934700625931983*^9}, {3.934700727861347*^9, 
   3.934700790062645*^9}, {3.934700908314933*^9, 3.934700908407941*^9}, {
   3.934701093276495*^9, 3.934701095810808*^9}, 3.934701144882687*^9, {
   3.934701312893649*^9, 3.934701317757904*^9}, {3.93470137142376*^9, 
   3.934701373066204*^9}, {3.934701595146269*^9, 3.934701598885568*^9}, {
   3.93470207963122*^9, 3.934702079716475*^9}, {3.934702220220653*^9, 
   3.934702277073357*^9}, {3.93470249761443*^9, 3.9347025406483803`*^9}, {
   3.934702589505191*^9, 3.934702590188009*^9}, {3.934702758320919*^9, 
   3.934702797240942*^9}, {3.934702882343281*^9, 3.9347029155109787`*^9}, {
   3.9347030303723*^9, 3.934703051934452*^9}, {3.934703227738048*^9, 
   3.9347032983590918`*^9}, {3.934704860519643*^9, 3.934704881166365*^9}, {
   3.934704972361521*^9, 3.934704972391867*^9}, {3.9347050672641783`*^9, 
   3.934705084432591*^9}, {3.934705147967011*^9, 3.9347052250454903`*^9}, 
   3.93470650493047*^9, {3.934706544880392*^9, 3.934706556250741*^9}, {
   3.934706734577572*^9, 3.934706736268187*^9}, {3.93470773192711*^9, 
   3.934707735186268*^9}, {3.934707983485759*^9, 3.934708111545921*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"27b762d7-2890-4767-82fb-775d670a2a68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[CapitalDelta]Fit", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]Fit", "[", "\[CapitalLambda]N_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]Fit", "[", "\[CapitalLambda]N", "]"}], "=", 
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[CapitalLambda]v", ",", "nv", ",", 
              RowBox[{
               RowBox[{"\[CapitalLambda]Flow", "[", 
                RowBox[{"Sol1", ",", 
                 RowBox[{"\[CapitalLambda]v", "-", "1"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "nv"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"nv", ",", "1", ",", "\[CapitalLambda]v"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]v", ",", "1", ",", "\[CapitalLambda]N"}], 
           "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", "a"], 
            SuperscriptBox["\[CapitalLambda]", 
             RowBox[{"-", "b"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "0", ",", 
             RowBox[{"b", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "0", ",", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]N", "-", "2"}], ",", "0"}], "]"}]}], 
          "}"}]}], "]"}], "//", "Flatten"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.93470675170646*^9, 3.934706752899218*^9}, {
   3.934706818426304*^9, 3.9347068185139008`*^9}, {3.934706929718884*^9, 
   3.934706965231039*^9}, {3.934707139053808*^9, 3.934707139890499*^9}, 
   3.934707715133092*^9, {3.934721088059669*^9, 3.934721094426083*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"2c74a216-1658-4074-b0ed-687b94382541"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "LogcFit", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LogcFit", "[", "\[CapitalLambda]N_", "]"}], ":=", 
   RowBox[{
    RowBox[{"LogcFit", "[", "\[CapitalLambda]N", "]"}], "=", 
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[CapitalLambda]v", ",", "nv", ",", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]Flow", "[", 
                 RowBox[{"Sol1", ",", 
                  RowBox[{"\[CapitalLambda]v", "-", "1"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"3", ",", "nv"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"nv", ",", "1", ",", "\[CapitalLambda]v"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]v", ",", "1", ",", "\[CapitalLambda]N"}], 
           "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", "a"], 
            SuperscriptBox["\[CapitalLambda]", 
             RowBox[{"-", "b"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "0", ",", 
             RowBox[{"b", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "0", ",", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]N", "-", "2"}], ",", "0"}], "]"}]}], 
          "}"}]}], "]"}], "//", "Flatten"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.934709871561314*^9, 3.934709876761213*^9}, {
  3.934710453176325*^9, 3.934710481689575*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f59de36a-2371-4535-9d8f-980d437b4f14"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.5. ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "2"], " ", "OPE", " ", "Max"}]],ExpressionUUID->
  "e8ca4d92-f365-45c0-855a-93ee1722ec6e"],
 " \[CapitalDelta]1 Flow"
}], "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
   3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
   3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
   3.93471217933355*^9, 3.934712180703876*^9}, 3.935556711099808*^9, {
   3.937278739002747*^9, 
   3.937278739372593*^9}},ExpressionUUID->"99d4ffcf-a2d6-4655-822e-\
2295c660b6d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\[CapitalDelta]1Flow", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]1Flow", "[", 
    RowBox[{"Sol_", ",", "0", ",", "\[Delta]\[CapitalDelta]1_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "Res", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "==", 
         RowBox[{"Length", "[", 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Res", "=", "Sol"}], ";"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Res", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"Sol", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "}"}], ",", 
              RowBox[{"Sol", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"Sol", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "Res"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]1Flow", "[", 
    RowBox[{"Sol_", ",", "s_", ",", "\[Delta]\[CapitalDelta]1_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]1Flow", "[", 
     RowBox[{"Sol", ",", "s", ",", "\[Delta]\[CapitalDelta]1"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]N", ",", "FROut", ",", "Res", ",", "FRInit"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"points", "=", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"RKORDER", ",", 
           RowBox[{"s", "-", "1"}]}], "]"}], "+", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "=", 
        RowBox[{
         RowBox[{"Sol", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"s", " ", "\[Delta]\[CapitalDelta]1"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"FRInit", "=", 
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "i", "]"}], ",", 
              RowBox[{
               RowBox[{"Fit", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
                    RowBox[{"p", " ", "\[Delta]\[CapitalDelta]1"}]}], ",", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]1Flow", "[", 
                    RowBox[{"Sol", ",", 
                    RowBox[{"s", "-", "p"}], ",", 
                    "\[Delta]\[CapitalDelta]1"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "points"}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", "\[CapitalDelta]1", ")"}], "a"], ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", "0", ",", 
                    RowBox[{"points", "-", "1"}]}], "}"}]}], "]"}], ",", 
                 "\[CapitalDelta]1"}], "]"}], "/.", 
               RowBox[{"\[CapitalDelta]1", "->", 
                RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}]}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"c", "[", "i", "]"}], ",", 
              RowBox[{
               RowBox[{"Fit", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
                    RowBox[{"p", " ", "\[Delta]\[CapitalDelta]1"}]}], ",", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]1Flow", "[", 
                    RowBox[{"Sol", ",", 
                    RowBox[{"s", "-", "p"}], ",", 
                    "\[Delta]\[CapitalDelta]1"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "points"}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", "\[CapitalDelta]1", ")"}], "a"], ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", "0", ",", 
                    RowBox[{"points", "-", "1"}]}], "}"}]}], "]"}], ",", 
                 "\[CapitalDelta]1"}], "]"}], "/.", 
               RowBox[{"\[CapitalDelta]1", "->", 
                RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}]}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalLambda]N", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FROut", "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "i"}], "+", "1"}], ",", "0", ",", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "i"}], "+", "1"}], ",", 
                  RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
                  RowBox[{"Sol", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
                RowBox[{"c", "[", "j", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{
               RowBox[{"2", "\[CapitalLambda]N"}], "-", "2"}]}], "}"}]}], 
           "]"}], ",", "FRInit", ",", 
          RowBox[{"WorkingPrecision", "->", "PREC"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Res", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
             "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"c", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
             "]"}], "}"}]}], "]"}], "/.", "FROut"}]}], ";", 
       "\[IndentingNewLine]", "Res"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.934690805758021*^9, 3.934690953526923*^9}, {
   3.934690988370354*^9, 3.934691000958827*^9}, 3.934691294818487*^9, 
   3.934691356115237*^9, {3.934691485004008*^9, 3.934691487972262*^9}, 
   3.9346916500086117`*^9, 3.934691738052754*^9, {3.934692398839708*^9, 
   3.934692449431281*^9}, {3.934692490554977*^9, 3.934692533062992*^9}, {
   3.934692573526905*^9, 3.934692578783782*^9}, {3.934692629538387*^9, 
   3.934692629560715*^9}, {3.934693118507966*^9, 3.934693140768299*^9}, {
   3.9346932321351557`*^9, 3.934693247961502*^9}, {3.934693422769531*^9, 
   3.934693567079617*^9}, {3.934693606474069*^9, 3.934693616140065*^9}, {
   3.934694021830912*^9, 3.9346940932734423`*^9}, {3.934694144807512*^9, 
   3.93469448314535*^9}, {3.934694515106557*^9, 3.934694544302266*^9}, {
   3.934694581878495*^9, 3.934694609199522*^9}, {3.934694652477091*^9, 
   3.9346947369649*^9}, {3.934694889405447*^9, 3.9346949099684963`*^9}, {
   3.934694953754987*^9, 3.934694953783898*^9}, {3.934695029406605*^9, 
   3.9346950368477*^9}, {3.9346951154809513`*^9, 3.934695145993717*^9}, {
   3.934695184113793*^9, 3.934695185304784*^9}, {3.934695239001032*^9, 
   3.934695297240423*^9}, {3.934695336494026*^9, 3.934695389733047*^9}, {
   3.934695443785924*^9, 3.934695443980352*^9}, {3.934695592527957*^9, 
   3.9346955925638323`*^9}, {3.934695623359854*^9, 3.934695701499769*^9}, {
   3.934695812960949*^9, 3.934695816733853*^9}, {3.934695856862326*^9, 
   3.934695858945926*^9}, 3.934695897511037*^9, {3.93469593895606*^9, 
   3.934695975160739*^9}, {3.93469630827955*^9, 3.934696314479307*^9}, {
   3.934696554612673*^9, 3.93469656389463*^9}, 3.934696984070769*^9, {
   3.934697072904751*^9, 3.934697076600301*^9}, {3.934697125216673*^9, 
   3.934697149882349*^9}, {3.9346972614988813`*^9, 3.934697279288396*^9}, {
   3.934697322301431*^9, 3.934697343164672*^9}, {3.9346975044257603`*^9, 
   3.934697504526219*^9}, {3.934697743454519*^9, 3.934697819037908*^9}, {
   3.934697852479548*^9, 3.9346978832106524`*^9}, {3.934697936687224*^9, 
   3.934697936797324*^9}, {3.934698097266819*^9, 3.934698097842329*^9}, {
   3.934698305912445*^9, 3.934698318980491*^9}, 3.934698426225279*^9, {
   3.934698512295867*^9, 3.934698513396344*^9}, {3.934700154457602*^9, 
   3.934700159055357*^9}, {3.934700198578786*^9, 3.934700201887348*^9}, {
   3.934703433334963*^9, 3.934703553833152*^9}, {3.934703593584936*^9, 
   3.9347036983245773`*^9}, {3.934703735473813*^9, 3.934703759668536*^9}, {
   3.934703804193532*^9, 3.934703822778948*^9}, {3.9347038633922663`*^9, 
   3.93470388041881*^9}, {3.934703949976668*^9, 3.934703964816947*^9}, {
   3.9347040314145393`*^9, 3.934704038409604*^9}, {3.934705659599706*^9, 
   3.934705665205308*^9}, {3.934711803189097*^9, 3.934711844012952*^9}, {
   3.934711924196908*^9, 3.93471194300779*^9}, {3.934712677296941*^9, 
   3.934712785512467*^9}, {3.934712898246765*^9, 3.9347130957945623`*^9}, {
   3.934713572688847*^9, 3.934713632866481*^9}, {3.934713773409232*^9, 
   3.9347137735382137`*^9}, {3.934713824747805*^9, 3.934713858101823*^9}, {
   3.934713893979039*^9, 3.9347139010437937`*^9}, {3.934714157199822*^9, 
   3.934714159841203*^9}, {3.934717781379595*^9, 3.934717913475523*^9}, {
   3.934717945923411*^9, 3.934718018092654*^9}, {3.9347198748128653`*^9, 
   3.934719898800562*^9}, {3.934719962726412*^9, 3.934719966568596*^9}, {
   3.934720072488842*^9, 3.934720309110948*^9}, 3.934720361018343*^9, {
   3.934720394927757*^9, 3.934720674244585*^9}, {3.9347212750702057`*^9, 
   3.9347212797217484`*^9}, {3.934721310831455*^9, 3.934721311982043*^9}, {
   3.934721393065542*^9, 3.9347214051230717`*^9}, {3.934721544337644*^9, 
   3.934721550135505*^9}, {3.934721590184264*^9, 3.93472159325704*^9}, {
   3.934721626525214*^9, 3.934721661166967*^9}, 3.934721698746009*^9, {
   3.934721843867524*^9, 3.9347218443152018`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"292706fa-1fbe-429b-9786-d8b597c67ec3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.6. ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "2"], " ", "OPE", " ", "Max"}]],ExpressionUUID->
  "1992bdbe-9833-4faf-a46d-751ef970f2c0"],
 " \[CapitalDelta]1 Flow Extrapolation"
}], "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
   3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
   3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
   3.934699117932015*^9, 3.9346991220684757`*^9}, {3.934712161646113*^9, 
   3.934712185991846*^9}, 3.935556712032447*^9, {3.9372787361517*^9, 
   3.937278736860889*^9}},ExpressionUUID->"48138f28-9116-4a09-8c23-\
47e66915edd0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "structure", " ", "of", " ", "the", " ", "Fit", " ", "is", 
     " ", "determined", " ", "from", " ", "three", " ", "observations"}], ";",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "1.", " ", "There", " ", "should", " ", "be", " ", "no", " ", "pole", 
      " ", "at", " ", "\[CapitalLambda]"}], " ", "=", " ", "\[Infinity]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "2.", " ", "There", " ", "should", " ", "be", " ", "no", " ", "pole", 
      " ", "at", " ", "n"}], " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"3.", " ", "On", " ", "the", " ", "\[CapitalLambda]"}], "=", 
     RowBox[{"n", " ", "line"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "there", " ", "should", " ", "be", " ", "a", " ", "first", " ", "order", 
     " ", "pole", " ", "at", " ", "\[Infinity]"}], ";"}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.934699126479068*^9, 3.9346992099862547`*^9}, {
   3.934699241090845*^9, 3.9346992435150414`*^9}, {3.934699314560636*^9, 
   3.934699318501099*^9}, {3.934699368996134*^9, 3.934699414820341*^9}, {
   3.934699460316307*^9, 3.934699501915051*^9}, {3.934699582772976*^9, 
   3.934699663982073*^9}, {3.934699699910349*^9, 3.934699702806774*^9}, {
   3.934699992738566*^9, 3.934700007207405*^9}, {3.93470006218069*^9, 
   3.93470006484696*^9}, {3.934700237599296*^9, 3.9347004798182*^9}, {
   3.934700517761428*^9, 3.934700625931983*^9}, {3.934700727861347*^9, 
   3.934700790062645*^9}, {3.934700908314933*^9, 3.934700908407941*^9}, {
   3.934701093276495*^9, 3.934701095810808*^9}, 3.934701144882687*^9, {
   3.934701312893649*^9, 3.934701317757904*^9}, {3.93470137142376*^9, 
   3.934701373066204*^9}, {3.934701595146269*^9, 3.934701598885568*^9}, {
   3.93470207963122*^9, 3.934702079716475*^9}, {3.934702220220653*^9, 
   3.934702277073357*^9}, {3.93470249761443*^9, 3.9347025406483803`*^9}, {
   3.934702589505191*^9, 3.934702590188009*^9}, {3.934702758320919*^9, 
   3.934702797240942*^9}, {3.934702882343281*^9, 3.9347029155109787`*^9}, {
   3.9347030303723*^9, 3.934703051934452*^9}, {3.934703227738048*^9, 
   3.9347032983590918`*^9}, {3.934704860519643*^9, 3.934704881166365*^9}, {
   3.934704972361521*^9, 3.934704972391867*^9}, {3.9347050672641783`*^9, 
   3.934705084432591*^9}, {3.934705147967011*^9, 3.9347052250454903`*^9}, 
   3.93470650493047*^9, {3.934706544880392*^9, 3.934706556250741*^9}, {
   3.934706734577572*^9, 3.934706736268187*^9}, {3.93470773192711*^9, 
   3.934707735186268*^9}, {3.934707983485759*^9, 3.934708111545921*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2a6f3d37-acf4-4de5-a974-223b8fbf6d61"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]Fit", "[", 
    RowBox[{
    "s_", ",", "\[Delta]\[CapitalDelta]1_", ",", "\[CapitalLambda]_", ",", 
     "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]Fit", "[", 
     RowBox[{"s", ",", "\[Delta]\[CapitalDelta]1", ",", "n"}], "]"}], "=", 
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Sol1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "+", "1", "+", 
           RowBox[{"i", " ", "\[Delta]\[CapitalDelta]1"}]}], ",", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1Flow", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]Flow", "[", 
              RowBox[{"Sol1", ",", "\[CapitalLambda]"}], "]"}], ",", "i", ",",
              "\[Delta]\[CapitalDelta]1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "n"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "s"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", "\[CapitalDelta]1", ")"}], "a"], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "s"}], "}"}]}], "]"}], ",", 
      "\[CapitalDelta]1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93470675170646*^9, 3.934706752899218*^9}, {
   3.934706818426304*^9, 3.9347068185139008`*^9}, {3.934706929718884*^9, 
   3.934706965231039*^9}, {3.934707139053808*^9, 3.934707139890499*^9}, 
   3.934707715133092*^9, {3.934714406581434*^9, 3.934714460403926*^9}, {
   3.93471478478197*^9, 3.934714811039593*^9}, {3.934715100932672*^9, 
   3.93471523094578*^9}, {3.9347152997802563`*^9, 3.934715339686322*^9}, {
   3.934715406017613*^9, 3.934715459872205*^9}, {3.934715518786114*^9, 
   3.934715528454212*^9}, {3.934715749879839*^9, 3.934715771523116*^9}, {
   3.934715911234351*^9, 3.934715931626786*^9}, {3.934716029041155*^9, 
   3.934716029308668*^9}, {3.9347160786892223`*^9, 3.934716145373244*^9}, {
   3.934716213132375*^9, 3.934716267352681*^9}, {3.934716306472954*^9, 
   3.934716346697173*^9}, {3.934716565352505*^9, 3.934716571316023*^9}, {
   3.934716767740493*^9, 3.934716821936323*^9}, {3.934716886491696*^9, 
   3.934716905888953*^9}, {3.934716958045592*^9, 3.934716958126153*^9}, {
   3.9347170054166813`*^9, 3.934717202113242*^9}, {3.934717323408073*^9, 
   3.934717337534298*^9}, {3.934717373691121*^9, 3.934717416595151*^9}, {
   3.934717460491143*^9, 3.934717482998856*^9}, 3.934717529232316*^9, {
   3.934717656318128*^9, 3.934717656394704*^9}, {3.934717698736599*^9, 
   3.93471770326777*^9}, 3.93472110547342*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"a968b270-fb92-4a21-abce-b2d0a9ebe826"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.7. ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "2"], " ", "Gap", " ", "Max", " "}]],
  ExpressionUUID->"c5979617-df49-417a-a2b4-6d41e9ec2312"],
 "\[CapitalLambda] Flow"
}], "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
   3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
   3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
   3.936547534088513*^9, 3.936547545352611*^9}, {3.9371010408498697`*^9, 
   3.937101041259388*^9}, {3.937102454051577*^9, 3.937102454115267*^9}, 
   3.939724514059342*^9},ExpressionUUID->"36646d78-9307-4141-a039-\
236a862f82f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[CapitalLambda]FlowGap", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]FlowGap", "[", 
    RowBox[{"Sol_", ",", "0"}], "]"}], ":=", "Sol"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]FlowGap", "[", 
    RowBox[{"Sol_", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalLambda]FlowGap", "[", 
     RowBox[{"Sol", ",", "1"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]N", ",", "FROut", ",", "Res", ",", "FRInit"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalLambda]N", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[CapitalLambda]N", ">", "1"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"FRInit", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", "i", "]"}], ",", 
                 RowBox[{
                  RowBox[{
                  "\[CapitalDelta]FitGap", "[", "\[CapitalLambda]N", "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"n", "->", "i"}], ",", 
                    RowBox[{"\[CapitalLambda]", "->", 
                    RowBox[{"\[CapitalLambda]N", "+", "1"}]}]}], "}"}]}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"\[CapitalLambda]N", "+", "1"}], "]"}], ",", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                   "\[CapitalDelta]FitGap", "[", "\[CapitalLambda]N", "]"}], 
                   "2"], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"n", "->", "\[CapitalLambda]N"}], ",", 
                    RowBox[{"\[CapitalLambda]", "->", 
                    RowBox[{"\[CapitalLambda]N", "+", "1"}]}]}], "}"}]}], 
                 RowBox[{
                  RowBox[{
                  "\[CapitalDelta]FitGap", "[", "\[CapitalLambda]N", "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"n", "->", 
                    RowBox[{"\[CapitalLambda]N", "-", "1"}]}], ",", 
                    RowBox[{"\[CapitalLambda]", "->", 
                    RowBox[{"\[CapitalLambda]N", "+", "1"}]}]}], "}"}]}]]}], 
               "}"}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"c", "[", "i", "]"}], ",", 
                 RowBox[{"Sol", "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"\[CapitalLambda]N", "+", "1"}], "]"}], ",", 
                RowBox[{"Exp", "[", 
                 RowBox[{
                 "3.2040991523147982244380957592492402837169385272530488676663\
485804037920309529934235594360656258598632226300705139096`99.34113210779874", 
                  "-", 
                  RowBox[{
                  "3.592502936779480344383795027855621290643963266562384448752\
7302883714283628484477488578953412123504711240964860537894`99.34113210779874",
                    " ", "\[CapitalLambda]N"}]}], "]"}]}], "}"}], "}"}]}], 
            "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"FRInit", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SolToFindRootInitGap", "[", "Sol", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"c", "[", "2", "]"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", "6"}], 
                "}"}]}], "}"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FROut", "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "i"}], "+", "1"}], ",", "0", ",", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "i"}], "+", "1"}], ",", 
                  RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
                  RowBox[{"Sol", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
                RowBox[{"c", "[", "j", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"\[CapitalLambda]N", "+", "1"}]}], "}"}]}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{
               RowBox[{"2", "\[CapitalLambda]N"}], "+", "1"}]}], "}"}]}], 
           "]"}], ",", "FRInit", ",", 
          RowBox[{"WorkingPrecision", "->", "PREC"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Res", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"\[CapitalLambda]N", "+", "1"}]}], "}"}]}], "]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"c", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"\[CapitalLambda]N", "+", "1"}]}], "}"}]}], "]"}], 
            "}"}]}], "]"}], "/.", "FROut"}]}], ";", "\[IndentingNewLine]", 
       "Res"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]FlowGap", "[", 
   RowBox[{"Init_", ",", "\[Delta]\[CapitalLambda]_"}], "]"}], ":=", 
  RowBox[{"\[CapitalLambda]FlowGap", "[", 
   RowBox[{
    RowBox[{"\[CapitalLambda]FlowGap", "[", 
     RowBox[{"Init", ",", 
      RowBox[{"\[Delta]\[CapitalLambda]", "-", "1"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.934690805758021*^9, 3.934690953526923*^9}, {
   3.934690988370354*^9, 3.934691000958827*^9}, 3.934691294818487*^9, 
   3.934691356115237*^9, {3.934691485004008*^9, 3.934691487972262*^9}, 
   3.9346916500086117`*^9, 3.934691738052754*^9, {3.934692398839708*^9, 
   3.934692449431281*^9}, {3.934692490554977*^9, 3.934692533062992*^9}, {
   3.934692573526905*^9, 3.934692578783782*^9}, {3.934692629538387*^9, 
   3.934692629560715*^9}, {3.934693118507966*^9, 3.934693140768299*^9}, {
   3.9346932321351557`*^9, 3.934693247961502*^9}, {3.934693422769531*^9, 
   3.934693567079617*^9}, {3.934693606474069*^9, 3.934693616140065*^9}, {
   3.934694021830912*^9, 3.9346940932734423`*^9}, {3.934694144807512*^9, 
   3.93469448314535*^9}, {3.934694515106557*^9, 3.934694544302266*^9}, {
   3.934694581878495*^9, 3.934694609199522*^9}, {3.934694652477091*^9, 
   3.9346947369649*^9}, {3.934694889405447*^9, 3.9346949099684963`*^9}, {
   3.934694953754987*^9, 3.934694953783898*^9}, {3.934695029406605*^9, 
   3.9346950368477*^9}, {3.9346951154809513`*^9, 3.934695145993717*^9}, {
   3.934695184113793*^9, 3.934695185304784*^9}, {3.934695239001032*^9, 
   3.934695297240423*^9}, {3.934695336494026*^9, 3.934695389733047*^9}, {
   3.934695443785924*^9, 3.934695443980352*^9}, {3.934695592527957*^9, 
   3.9346955925638323`*^9}, {3.934695623359854*^9, 3.934695701499769*^9}, {
   3.934695812960949*^9, 3.934695816733853*^9}, {3.934695856862326*^9, 
   3.934695858945926*^9}, 3.934695897511037*^9, {3.93469593895606*^9, 
   3.934695975160739*^9}, {3.93469630827955*^9, 3.934696314479307*^9}, {
   3.934696554612673*^9, 3.93469656389463*^9}, 3.934696984070769*^9, {
   3.934697072904751*^9, 3.934697076600301*^9}, {3.934697125216673*^9, 
   3.934697149882349*^9}, {3.9346972614988813`*^9, 3.934697279288396*^9}, {
   3.934697322301431*^9, 3.934697343164672*^9}, {3.9346975044257603`*^9, 
   3.934697504526219*^9}, {3.934697743454519*^9, 3.934697819037908*^9}, {
   3.934697852479548*^9, 3.9346978832106524`*^9}, {3.934697936687224*^9, 
   3.934697936797324*^9}, {3.934698097266819*^9, 3.934698097842329*^9}, {
   3.934698305912445*^9, 3.934698318980491*^9}, 3.934698426225279*^9, {
   3.934698512295867*^9, 3.934698513396344*^9}, {3.934700154457602*^9, 
   3.934700159055357*^9}, {3.934700198578786*^9, 3.934700201887348*^9}, {
   3.934703433334963*^9, 3.934703553833152*^9}, {3.934703593584936*^9, 
   3.9347036983245773`*^9}, {3.934703735473813*^9, 3.934703759668536*^9}, {
   3.934703804193532*^9, 3.934703822778948*^9}, {3.9347038633922663`*^9, 
   3.93470388041881*^9}, {3.934703949976668*^9, 3.934703964816947*^9}, {
   3.9347040314145393`*^9, 3.934704038409604*^9}, {3.934705659599706*^9, 
   3.934705665205308*^9}, {3.934711803189097*^9, 3.934711844012952*^9}, {
   3.934711924196908*^9, 3.93471194300779*^9}, {3.937101056336379*^9, 
   3.937101065111064*^9}, {3.937101250558183*^9, 3.937101275109706*^9}, {
   3.937101444876568*^9, 3.93710144949949*^9}, {3.937101636195602*^9, 
   3.937101730625682*^9}, {3.93710176998286*^9, 3.93710177027115*^9}, {
   3.937102092145576*^9, 3.937102096585903*^9}, {3.937102137736676*^9, 
   3.937102141740541*^9}, {3.937102361843789*^9, 3.937102362400415*^9}, {
   3.937102702019687*^9, 3.9371027352207336`*^9}, {3.937102782205639*^9, 
   3.937102788696663*^9}, {3.937102828685436*^9, 3.937102828991803*^9}, {
   3.937103067859665*^9, 3.937103070664635*^9}, {3.937286687452386*^9, 
   3.937286720499058*^9}, {3.937286807661833*^9, 3.937286809061592*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0e9daeef-f85e-4d7a-9f18-f7a50173f459"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.8. ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Phi]", "2"], " ", "Gap", " ", "Max", " "}]],
  ExpressionUUID->"cbc41b54-7343-484c-b5da-b535584c18c2"],
 "\[CapitalLambda] Flow Extrapolation"
}], "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
   3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
   3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
   3.934699117932015*^9, 3.9346991220684757`*^9}, {3.934712161646113*^9, 
   3.934712161928988*^9}, {3.936547538027595*^9, 3.936547548375431*^9}, {
   3.937101047276801*^9, 3.937101047566627*^9}, {3.937102458862968*^9, 
   3.937102458920528*^9}, 
   3.939724515337531*^9},ExpressionUUID->"b0e9db98-62b8-437a-99a6-\
effc963887a1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "structure", " ", "of", " ", "the", " ", "Fit", " ", "is", 
     " ", "determined", " ", "from", " ", "three", " ", "observations"}], ";",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "1.", " ", "There", " ", "should", " ", "be", " ", "no", " ", "pole", 
      " ", "at", " ", "\[CapitalLambda]"}], " ", "=", " ", "\[Infinity]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "2.", " ", "There", " ", "should", " ", "be", " ", "no", " ", "pole", 
      " ", "at", " ", "n"}], " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"3.", " ", "On", " ", "the", " ", "\[CapitalLambda]"}], "=", 
     RowBox[{"n", " ", "line"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "there", " ", "should", " ", "be", " ", "a", " ", "first", " ", "order", 
     " ", "pole", " ", "at", " ", "\[Infinity]"}], ";"}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.934699126479068*^9, 3.9346992099862547`*^9}, {
   3.934699241090845*^9, 3.9346992435150414`*^9}, {3.934699314560636*^9, 
   3.934699318501099*^9}, {3.934699368996134*^9, 3.934699414820341*^9}, {
   3.934699460316307*^9, 3.934699501915051*^9}, {3.934699582772976*^9, 
   3.934699663982073*^9}, {3.934699699910349*^9, 3.934699702806774*^9}, {
   3.934699992738566*^9, 3.934700007207405*^9}, {3.93470006218069*^9, 
   3.93470006484696*^9}, {3.934700237599296*^9, 3.9347004798182*^9}, {
   3.934700517761428*^9, 3.934700625931983*^9}, {3.934700727861347*^9, 
   3.934700790062645*^9}, {3.934700908314933*^9, 3.934700908407941*^9}, {
   3.934701093276495*^9, 3.934701095810808*^9}, 3.934701144882687*^9, {
   3.934701312893649*^9, 3.934701317757904*^9}, {3.93470137142376*^9, 
   3.934701373066204*^9}, {3.934701595146269*^9, 3.934701598885568*^9}, {
   3.93470207963122*^9, 3.934702079716475*^9}, {3.934702220220653*^9, 
   3.934702277073357*^9}, {3.93470249761443*^9, 3.9347025406483803`*^9}, {
   3.934702589505191*^9, 3.934702590188009*^9}, {3.934702758320919*^9, 
   3.934702797240942*^9}, {3.934702882343281*^9, 3.9347029155109787`*^9}, {
   3.9347030303723*^9, 3.934703051934452*^9}, {3.934703227738048*^9, 
   3.9347032983590918`*^9}, {3.934704860519643*^9, 3.934704881166365*^9}, {
   3.934704972361521*^9, 3.934704972391867*^9}, {3.9347050672641783`*^9, 
   3.934705084432591*^9}, {3.934705147967011*^9, 3.9347052250454903`*^9}, 
   3.93470650493047*^9, {3.934706544880392*^9, 3.934706556250741*^9}, {
   3.934706734577572*^9, 3.934706736268187*^9}, {3.93470773192711*^9, 
   3.934707735186268*^9}, {3.934707983485759*^9, 3.934708111545921*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"cb0c4370-4b4c-4f9e-b628-4bc701befdf8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[CapitalDelta]FitGap", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]FitGap", "[", "\[CapitalLambda]N_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]FitGap", "[", "\[CapitalLambda]N", "]"}], "=", 
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[CapitalLambda]v", ",", "nv", ",", 
              RowBox[{
               RowBox[{"\[CapitalLambda]FlowGap", "[", 
                RowBox[{"SolGap1", ",", 
                 RowBox[{"\[CapitalLambda]v", "-", "1"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "nv"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"nv", ",", "1", ",", "\[CapitalLambda]v"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]v", ",", "1", ",", "\[CapitalLambda]N"}], 
           "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", "a"], 
            SuperscriptBox["\[CapitalLambda]", 
             RowBox[{"-", "b"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "0", ",", 
             RowBox[{"b", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "0", ",", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]N", "-", "2"}], ",", "0"}], "]"}]}], 
          "}"}]}], "]"}], "//", "Flatten"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.93470675170646*^9, 3.934706752899218*^9}, {
   3.934706818426304*^9, 3.9347068185139008`*^9}, {3.934706929718884*^9, 
   3.934706965231039*^9}, {3.934707139053808*^9, 3.934707139890499*^9}, 
   3.934707715133092*^9, {3.934721088059669*^9, 3.934721094426083*^9}, {
   3.937101175829854*^9, 3.937101210722085*^9}, {3.937102177747694*^9, 
   3.937102183243915*^9}, {3.937102966793541*^9, 3.937102971478243*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"949f8eb0-d101-4499-b003-373ab85b687a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "LogcFitGap", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LogcFitGap", "[", "\[CapitalLambda]N_", "]"}], ":=", 
   RowBox[{
    RowBox[{"LogcFitGap", "[", "\[CapitalLambda]N", "]"}], "=", 
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[CapitalLambda]v", ",", "nv", ",", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]FlowGap", "[", 
                 RowBox[{"SolGap1", ",", 
                  RowBox[{"\[CapitalLambda]v", "-", "1"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"3", ",", "nv"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"nv", ",", "1", ",", "\[CapitalLambda]v"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]v", ",", "1", ",", "\[CapitalLambda]N"}], 
           "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", "a"], 
            SuperscriptBox["\[CapitalLambda]", 
             RowBox[{"-", "b"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "0", ",", 
             RowBox[{"b", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "0", ",", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]N", "-", "2"}], ",", "0"}], "]"}]}], 
          "}"}]}], "]"}], "//", "Flatten"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.934709871561314*^9, 3.934709876761213*^9}, {
  3.934710453176325*^9, 3.934710481689575*^9}, {3.9371012213837757`*^9, 
  3.9371012327431602`*^9}, {3.937102185639188*^9, 3.937102188551112*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9c07f94e-eb20-4f7a-884c-7c65cfa4b2cf"]
}, Closed]],

Cell[CellGroupData[{

Cell["1.9. Self OPE Max Flow", "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
  3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
  3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
  3.934699117932015*^9, 3.9346991220684757`*^9}, {3.934712161646113*^9, 
  3.934712185991846*^9}, {3.936538888108801*^9, 3.936538894428311*^9}, {
  3.937102468126625*^9, 
  3.937102468180387*^9}},ExpressionUUID->"19a9b56f-dade-46b5-a560-\
d589a90f47f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "C\[Phi]\[Phi]\[Phi]Flow", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Phi]\[Phi]\[Phi]Flow", "[", 
    RowBox[{"Sol_", ",", "0", ",", "\[Delta]C\[Phi]\[Phi]\[Phi]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "Res", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Sol", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "+", "1"}], "==", 
         RowBox[{"Length", "[", 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Res", "=", "Sol"}], ";"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Res", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"Sol", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{"Sol", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "Res"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C\[Phi]\[Phi]\[Phi]Flow", "[", 
    RowBox[{"Sol_", ",", "s_", ",", "\[Delta]C\[Phi]\[Phi]\[Phi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"C\[Phi]\[Phi]\[Phi]Flow", "[", 
     RowBox[{"Sol", ",", "s", ",", "\[Delta]C\[Phi]\[Phi]\[Phi]"}], "]"}], 
    "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "C\[Phi]\[Phi]\[Phi]", ",", "\[CapitalLambda]N", ",", "FROut", ",", 
        "Res", ",", "FRInit"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"points", "=", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"RKORDER", ",", 
           RowBox[{"s", "-", "1"}]}], "]"}], "+", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"C\[Phi]\[Phi]\[Phi]", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"C\[Phi]\[Phi]\[Phi]Flow", "[", 
           RowBox[{"Sol", ",", "0", ",", "\[Delta]C\[Phi]\[Phi]\[Phi]"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"s", "*", "\[Delta]C\[Phi]\[Phi]\[Phi]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"FRInit", "=", 
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "i", "]"}], ",", 
              RowBox[{
               RowBox[{"Fit", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"C\[Phi]\[Phi]\[Phi]", "-", 
                    RowBox[{"p", " ", "\[Delta]C\[Phi]\[Phi]\[Phi]"}]}], ",", 
                    
                    RowBox[{
                    RowBox[{"C\[Phi]\[Phi]\[Phi]Flow", "[", 
                    RowBox[{"Sol", ",", 
                    RowBox[{"s", "-", "p"}], ",", 
                    "\[Delta]C\[Phi]\[Phi]\[Phi]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "points"}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", "c\[Phi]\[Phi]\[Phi]", ")"}], "a"], ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", "0", ",", 
                    RowBox[{"points", "-", "1"}]}], "}"}]}], "]"}], ",", 
                 "c\[Phi]\[Phi]\[Phi]"}], "]"}], "/.", 
               RowBox[{
               "c\[Phi]\[Phi]\[Phi]", "->", "C\[Phi]\[Phi]\[Phi]"}]}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"c", "[", "i", "]"}], ",", 
              RowBox[{
               RowBox[{"Fit", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"C\[Phi]\[Phi]\[Phi]", "-", 
                    RowBox[{"p", " ", "\[Delta]C\[Phi]\[Phi]\[Phi]"}]}], ",", 
                    
                    RowBox[{
                    RowBox[{"C\[Phi]\[Phi]\[Phi]Flow", "[", 
                    RowBox[{"Sol", ",", 
                    RowBox[{"s", "-", "p"}], ",", 
                    "\[Delta]C\[Phi]\[Phi]\[Phi]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", 
                    RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "points"}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", "c\[Phi]\[Phi]\[Phi]", ")"}], "a"], ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", "0", ",", 
                    RowBox[{"points", "-", "1"}]}], "}"}]}], "]"}], ",", 
                 "c\[Phi]\[Phi]\[Phi]"}], "]"}], "/.", 
               RowBox[{
               "c\[Phi]\[Phi]\[Phi]", "->", "C\[Phi]\[Phi]\[Phi]"}]}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalLambda]N", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FROut", "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "i"}], "+", "1"}], ",", "0", ",", 
               RowBox[{"Sol", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "i"}], "+", "1"}], ",", 
                RowBox[{"Sol", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"Sol", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
              "C\[Phi]\[Phi]\[Phi]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "i"}], "+", "1"}], ",", 
                  RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
                  RowBox[{"Sol", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
                RowBox[{"c", "[", "j", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{
               RowBox[{"2", "\[CapitalLambda]N"}], "-", "1"}]}], "}"}]}], 
           "]"}], ",", "FRInit", ",", 
          RowBox[{"WorkingPrecision", "->", "PREC"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Res", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
             "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"c", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", "\[CapitalLambda]N"}], "}"}]}], 
             "]"}], "}"}]}], "]"}], "/.", "FROut"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Res", "/.", 
        RowBox[{
         RowBox[{"c", "[", "0", "]"}], "->", "C\[Phi]\[Phi]\[Phi]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.934690805758021*^9, 3.934690953526923*^9}, {
   3.934690988370354*^9, 3.934691000958827*^9}, 3.934691294818487*^9, 
   3.934691356115237*^9, {3.934691485004008*^9, 3.934691487972262*^9}, 
   3.9346916500086117`*^9, 3.934691738052754*^9, {3.934692398839708*^9, 
   3.934692449431281*^9}, {3.934692490554977*^9, 3.934692533062992*^9}, {
   3.934692573526905*^9, 3.934692578783782*^9}, {3.934692629538387*^9, 
   3.934692629560715*^9}, {3.934693118507966*^9, 3.934693140768299*^9}, {
   3.9346932321351557`*^9, 3.934693247961502*^9}, {3.934693422769531*^9, 
   3.934693567079617*^9}, {3.934693606474069*^9, 3.934693616140065*^9}, {
   3.934694021830912*^9, 3.9346940932734423`*^9}, {3.934694144807512*^9, 
   3.93469448314535*^9}, {3.934694515106557*^9, 3.934694544302266*^9}, {
   3.934694581878495*^9, 3.934694609199522*^9}, {3.934694652477091*^9, 
   3.9346947369649*^9}, {3.934694889405447*^9, 3.9346949099684963`*^9}, {
   3.934694953754987*^9, 3.934694953783898*^9}, {3.934695029406605*^9, 
   3.9346950368477*^9}, {3.9346951154809513`*^9, 3.934695145993717*^9}, {
   3.934695184113793*^9, 3.934695185304784*^9}, {3.934695239001032*^9, 
   3.934695297240423*^9}, {3.934695336494026*^9, 3.934695389733047*^9}, {
   3.934695443785924*^9, 3.934695443980352*^9}, {3.934695592527957*^9, 
   3.9346955925638323`*^9}, {3.934695623359854*^9, 3.934695701499769*^9}, {
   3.934695812960949*^9, 3.934695816733853*^9}, {3.934695856862326*^9, 
   3.934695858945926*^9}, 3.934695897511037*^9, {3.93469593895606*^9, 
   3.934695975160739*^9}, {3.93469630827955*^9, 3.934696314479307*^9}, {
   3.934696554612673*^9, 3.93469656389463*^9}, 3.934696984070769*^9, {
   3.934697072904751*^9, 3.934697076600301*^9}, {3.934697125216673*^9, 
   3.934697149882349*^9}, {3.9346972614988813`*^9, 3.934697279288396*^9}, {
   3.934697322301431*^9, 3.934697343164672*^9}, {3.9346975044257603`*^9, 
   3.934697504526219*^9}, {3.934697743454519*^9, 3.934697819037908*^9}, {
   3.934697852479548*^9, 3.9346978832106524`*^9}, {3.934697936687224*^9, 
   3.934697936797324*^9}, {3.934698097266819*^9, 3.934698097842329*^9}, {
   3.934698305912445*^9, 3.934698318980491*^9}, 3.934698426225279*^9, {
   3.934698512295867*^9, 3.934698513396344*^9}, {3.934700154457602*^9, 
   3.934700159055357*^9}, {3.934700198578786*^9, 3.934700201887348*^9}, {
   3.934703433334963*^9, 3.934703553833152*^9}, {3.934703593584936*^9, 
   3.9347036983245773`*^9}, {3.934703735473813*^9, 3.934703759668536*^9}, {
   3.934703804193532*^9, 3.934703822778948*^9}, {3.9347038633922663`*^9, 
   3.93470388041881*^9}, {3.934703949976668*^9, 3.934703964816947*^9}, {
   3.9347040314145393`*^9, 3.934704038409604*^9}, {3.934705659599706*^9, 
   3.934705665205308*^9}, {3.934711803189097*^9, 3.934711844012952*^9}, {
   3.934711924196908*^9, 3.93471194300779*^9}, {3.934712677296941*^9, 
   3.934712785512467*^9}, {3.934712898246765*^9, 3.9347130957945623`*^9}, {
   3.934713572688847*^9, 3.934713632866481*^9}, {3.934713773409232*^9, 
   3.9347137735382137`*^9}, {3.934713824747805*^9, 3.934713858101823*^9}, {
   3.934713893979039*^9, 3.9347139010437937`*^9}, {3.934714157199822*^9, 
   3.934714159841203*^9}, {3.934717781379595*^9, 3.934717913475523*^9}, {
   3.934717945923411*^9, 3.934718018092654*^9}, {3.9347198748128653`*^9, 
   3.934719898800562*^9}, {3.934719962726412*^9, 3.934719966568596*^9}, {
   3.934720072488842*^9, 3.934720309110948*^9}, 3.934720361018343*^9, {
   3.934720394927757*^9, 3.934720674244585*^9}, {3.9347212750702057`*^9, 
   3.9347212797217484`*^9}, {3.934721310831455*^9, 3.934721311982043*^9}, {
   3.934721393065542*^9, 3.9347214051230717`*^9}, {3.934721544337644*^9, 
   3.934721550135505*^9}, {3.934721590184264*^9, 3.93472159325704*^9}, {
   3.934721626525214*^9, 3.934721661166967*^9}, 3.934721698746009*^9, {
   3.934721843867524*^9, 3.9347218443152018`*^9}, {3.936538968684743*^9, 
   3.936538976322894*^9}, 3.936539024866324*^9, {3.936539059557157*^9, 
   3.936539060345335*^9}, {3.936539151874833*^9, 3.936539193443015*^9}, {
   3.936539383564962*^9, 3.936539408632757*^9}, {3.936539463283518*^9, 
   3.936539497741716*^9}, {3.936540153778911*^9, 3.936540260519915*^9}, {
   3.936540293935475*^9, 3.936540298287425*^9}, {3.936540332127827*^9, 
   3.93654038645717*^9}, {3.936540429502147*^9, 3.936540431003296*^9}, {
   3.93654046744238*^9, 3.936540467477804*^9}, {3.93654051740338*^9, 
   3.936540546013912*^9}, {3.936540699260385*^9, 3.936540730608525*^9}, {
   3.936540780138906*^9, 3.936540802756057*^9}, {3.93654083779008*^9, 
   3.93654086176986*^9}, {3.93654089940926*^9, 3.936540899489355*^9}, {
   3.936540962341216*^9, 3.936540962398155*^9}, {3.936541023821063*^9, 
   3.93654105373267*^9}, {3.936541253985379*^9, 3.936541260371484*^9}, {
   3.936541303826572*^9, 3.936541312240366*^9}, {3.936541389712868*^9, 
   3.936541410559075*^9}, {3.9365414626574793`*^9, 3.936541489644499*^9}, {
   3.936541628848078*^9, 3.9365416325244713`*^9}, {3.936541673543846*^9, 
   3.936541684944759*^9}, 3.936541758681421*^9, {3.936541874202416*^9, 
   3.936541926171947*^9}, {3.937103958868695*^9, 3.937103958898736*^9}, {
   3.937104037010687*^9, 3.937104037134041*^9}, {3.937104093684703*^9, 
   3.937104093716413*^9}, {3.937104143174998*^9, 3.937104147322796*^9}, {
   3.937104469626123*^9, 3.937104473132804*^9}, {3.937104532297125*^9, 
   3.937104539908864*^9}, {3.937104590573371*^9, 3.937104627242082*^9}, {
   3.937105840477721*^9, 3.937105860936561*^9}, {3.937106003567589*^9, 
   3.937106021621466*^9}, {3.937106095092572*^9, 3.937106097638391*^9}, {
   3.93712399338806*^9, 3.937124040546857*^9}, {3.937124079629321*^9, 
   3.937124079704637*^9}, {3.937124126384182*^9, 3.93712413071865*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"efc82996-e298-419b-90ab-3fa3937c6455"]
}, Closed]],

Cell[CellGroupData[{

Cell["1.10. \[CapitalDelta]\[Phi] Flow", "Section",
 CellChangeTimes->{{3.882008918096521*^9, 3.882008928110298*^9}, {
   3.882019133616365*^9, 3.8820191359726677`*^9}, {3.934693283521717*^9, 
   3.934693359046011*^9}, {3.934694765501123*^9, 3.93469476554326*^9}, {
   3.937278749152484*^9, 3.937278749508784*^9}, 3.9372791645112467`*^9, {
   3.9397245315695457`*^9, 
   3.9397245413550186`*^9}},ExpressionUUID->"76592fad-a02d-4324-965a-\
814182eba504"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\[CapitalDelta]\[Phi]Flow", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]Flow", "[", 
    RowBox[{"Sol_", ",", "0", ",", "r\[Delta]\[Phi]_"}], "]"}], ":=", "Sol"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]Flow", "[", 
    RowBox[{"Sol_", ",", "1", ",", "r\[Delta]\[Phi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]\[Phi]Flow", "[", 
     RowBox[{"Sol", ",", "1", ",", "r\[Delta]\[Phi]"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[CapitalLambda]N", ",", "FROut", ",", "Res", ",", "FRInit", ",", 
        "\[CapitalDelta]\[Phi]", ",", "EQs", ",", "Init"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Phi]", "=", 
        RowBox[{"r\[Delta]\[Phi]", "*", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "=", 
        RowBox[{
         RowBox[{"Sol", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"r\[Delta]\[Phi]", "-", "1"}], ")"}], 
          RowBox[{"Sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalLambda]N", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Sol", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EQs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "i"}], "+", "1"}], ",", "0", ",", 
             "\[CapitalDelta]\[Phi]"}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "i"}], "+", "1"}], ",", 
                RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
                "\[CapitalDelta]\[Phi]"}], "]"}], 
              RowBox[{"c", "[", "j", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"2", "\[CapitalLambda]N"}], "-", "2"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Init", "=", 
        RowBox[{"SolToFindRootInit", "[", "Sol", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"FROut", "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{"EQs", ",", "Init", ",", 
          RowBox[{"WorkingPrecision", "->", "PREC"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Res", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "\[CapitalDelta]\[Phi]", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
             "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"c", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "\[CapitalLambda]N"}], "}"}]}], 
             "]"}], "}"}]}], "]"}], "/.", "FROut"}]}], ";", 
       "\[IndentingNewLine]", "Res"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]Flow", "[", 
   RowBox[{"Sol_", ",", "n_", ",", "r\[Delta]\[Phi]_"}], "]"}], ":=", 
  RowBox[{"\[CapitalDelta]\[Phi]Flow", "[", 
   RowBox[{
    RowBox[{"\[CapitalDelta]\[Phi]Flow", "[", 
     RowBox[{"Sol", ",", "1", ",", "r\[Delta]\[Phi]"}], "]"}], ",", 
    RowBox[{"n", "-", "1"}], ",", "r\[Delta]\[Phi]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.934690805758021*^9, 3.934690953526923*^9}, {
   3.934690988370354*^9, 3.934691000958827*^9}, 3.934691294818487*^9, 
   3.934691356115237*^9, {3.934691485004008*^9, 3.934691487972262*^9}, 
   3.9346916500086117`*^9, 3.934691738052754*^9, {3.934692398839708*^9, 
   3.934692449431281*^9}, {3.934692490554977*^9, 3.934692533062992*^9}, {
   3.934692573526905*^9, 3.934692578783782*^9}, {3.934692629538387*^9, 
   3.934692629560715*^9}, {3.934693118507966*^9, 3.934693140768299*^9}, {
   3.9346932321351557`*^9, 3.934693247961502*^9}, {3.934693422769531*^9, 
   3.934693567079617*^9}, {3.934693606474069*^9, 3.934693616140065*^9}, {
   3.934694021830912*^9, 3.9346940932734423`*^9}, {3.934694144807512*^9, 
   3.93469448314535*^9}, {3.934694515106557*^9, 3.934694544302266*^9}, {
   3.934694581878495*^9, 3.934694609199522*^9}, {3.934694652477091*^9, 
   3.9346947369649*^9}, {3.934694889405447*^9, 3.9346949099684963`*^9}, {
   3.934694953754987*^9, 3.934694953783898*^9}, {3.934695029406605*^9, 
   3.9346950368477*^9}, {3.9346951154809513`*^9, 3.934695145993717*^9}, {
   3.934695184113793*^9, 3.934695185304784*^9}, {3.934695239001032*^9, 
   3.934695297240423*^9}, {3.934695336494026*^9, 3.934695389733047*^9}, {
   3.934695443785924*^9, 3.934695443980352*^9}, {3.934695592527957*^9, 
   3.9346955925638323`*^9}, {3.934695623359854*^9, 3.934695701499769*^9}, {
   3.934695812960949*^9, 3.934695816733853*^9}, {3.934695856862326*^9, 
   3.934695858945926*^9}, 3.934695897511037*^9, {3.93469593895606*^9, 
   3.934695975160739*^9}, {3.93469630827955*^9, 3.934696314479307*^9}, {
   3.934696554612673*^9, 3.93469656389463*^9}, 3.934696984070769*^9, {
   3.934697072904751*^9, 3.934697076600301*^9}, {3.934697125216673*^9, 
   3.934697149882349*^9}, {3.9346972614988813`*^9, 3.934697279288396*^9}, {
   3.934697322301431*^9, 3.934697343164672*^9}, {3.9346975044257603`*^9, 
   3.934697504526219*^9}, {3.934697743454519*^9, 3.934697819037908*^9}, {
   3.934697852479548*^9, 3.9346978832106524`*^9}, {3.934697936687224*^9, 
   3.934697936797324*^9}, {3.934698097266819*^9, 3.934698097842329*^9}, {
   3.934698305912445*^9, 3.934698318980491*^9}, 3.934698426225279*^9, {
   3.934698512295867*^9, 3.934698513396344*^9}, {3.934700154457602*^9, 
   3.934700159055357*^9}, {3.934700198578786*^9, 3.934700201887348*^9}, {
   3.934703433334963*^9, 3.934703553833152*^9}, {3.934703593584936*^9, 
   3.9347036983245773`*^9}, {3.934703735473813*^9, 3.934703759668536*^9}, {
   3.934703804193532*^9, 3.934703822778948*^9}, {3.9347038633922663`*^9, 
   3.93470388041881*^9}, {3.934703949976668*^9, 3.934703964816947*^9}, {
   3.9347040314145393`*^9, 3.934704038409604*^9}, {3.934705659599706*^9, 
   3.934705665205308*^9}, {3.934711803189097*^9, 3.934711844012952*^9}, {
   3.934711924196908*^9, 3.93471194300779*^9}, 3.939724805387266*^9, {
   3.939724839547595*^9, 3.939724897172231*^9}, {3.939724949406281*^9, 
   3.939725007133873*^9}, {3.939725040798131*^9, 3.939725046374099*^9}, {
   3.939963517683633*^9, 3.939963555941456*^9}, {3.939963774083379*^9, 
   3.9399639599899807`*^9}, {3.93996399046243*^9, 3.939963990615244*^9}, {
   3.9399640395372543`*^9, 3.939964039664302*^9}, {3.939964151882957*^9, 
   3.939964162543994*^9}, {3.939964241097285*^9, 3.939964241216844*^9}, {
   3.939965733434918*^9, 3.9399657632836933`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"48c61ce9-74ea-40db-8f70-658dc67409ac"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. \[CapitalLambda] Flow and GFF", "Chapter",
 CellChangeTimes->{{3.934606872490602*^9, 3.934606885238711*^9}, {
   3.934693277964046*^9, 3.93469327920243*^9}, {3.934694774108412*^9, 
   3.934694783113048*^9}, 3.934696340214469*^9, {3.934697288563739*^9, 
   3.934697289992796*^9}, {3.941188557865867*^9, 
   3.941188572913653*^9}},ExpressionUUID->"4fec5129-06ce-4e27-9fb6-\
66802e6f052f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "This", " ", "section", " ", "computes", " ", "the", " ", "gap", " ", 
    "maximising", " ", "extremal", " ", "solution", " ", "to", " ", 
    "crossing", " ", "with", " ", "\[CapitalLambda]max", " ", "non", " ", 
    "trivial", " ", 
    RowBox[{"operators", ".", " ", "As"}], " ", "\[CapitalLambda]max", " ", 
    "increases"}], ",", " ", 
   RowBox[{
   "the", " ", "low", " ", "lying", " ", "operators", " ", "and", " ", 
    "their", " ", "OPE", " ", "coefficients", " ", "converge", " ", "to", " ",
     "GFF", " ", 
    RowBox[{"data", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.941187739676907*^9, 3.941187740051286*^9}, {
  3.941188609890278*^9, 3.941188613642138*^9}, {3.941189007485611*^9, 
  3.9411890837898073`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"7d8e69dd-810f-45d2-87ce-871b69ddcdab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "1"}]]}], ";"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"b7c47a5a-01a7-4826-a8e1-8d77d80a938b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]max", "=", "10"}]], "Input",
 CellChangeTimes->{{3.94118776447548*^9, 3.941187773915613*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"18f1cf27-556f-4ac6-bbb3-8341126b028e"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.9411877871264067`*^9, {3.941188581340768*^9, 3.94118860396003*^9}, 
   3.941188670264036*^9, 3.9411899634032373`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"3c2d239d-5ef6-4703-8dd8-c1d59b277302"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.1. Initial Solution", "Section",
 CellChangeTimes->{{3.934710650018943*^9, 
  3.934710676015232*^9}},ExpressionUUID->"6facfe36-28db-4d57-939a-\
719f794cac31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solc1", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"1", ",", "0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "+", "1"}], ",", 
          "\[CapitalDelta]\[Phi]"}], "]"}], 
        RowBox[{"c", "[", "1", "]"}]}]}], "==", "0"}], ",", 
     RowBox[{"c", "[", "1", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.934710704271349*^9, 3.9347107966016912`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"8c06786d-72a2-44e8-887f-82208ab5f686"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sol1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]\[Phi]", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "+", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c", "[", "1", "]"}], "}"}]}], "}"}], "/.", 
    RowBox[{"solc1", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.934694799285582*^9, 3.934694855934536*^9}, {
   3.934695018400177*^9, 3.934695021542706*^9}, {3.934695517094442*^9, 
   3.934695517751392*^9}, {3.934695597696908*^9, 3.9346955988213243`*^9}, {
   3.934695638257512*^9, 3.934695638306284*^9}, {3.934695754102006*^9, 
   3.9346957541422443`*^9}, {3.934695911385549*^9, 3.934695911447232*^9}, {
   3.93469727476541*^9, 3.934697274825978*^9}, {3.934697484161405*^9, 
   3.93469748524289*^9}, 3.934710765606863*^9, {3.934710799499315*^9, 
   3.934710804854145*^9}, {3.934710868358548*^9, 3.9347108690243998`*^9}, {
   3.934710984584519*^9, 3.934710987720882*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"8818b822-4398-4fd4-ad6f-d4692bfbb5bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sol1", "//", "N"}]], "Input",
 CellChangeTimes->{{3.934710806286479*^9, 3.934710807803484*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"23a802a1-3982-4414-a0a1-4d57cbcc67e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1`", ",", 
   RowBox[{"{", "1.2`", "}"}], ",", 
   RowBox[{"{", "0.2035862271355356`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.934710807999271*^9, 3.934710832837981*^9}, 
   3.934710881344151*^9, {3.9347109717884693`*^9, 3.934711007010096*^9}, 
   3.934711121472821*^9, 3.934711367703738*^9, 3.9347115891832113`*^9, 
   3.934711855146792*^9, 3.934711956017914*^9, 3.934713243658889*^9, {
   3.934720963817319*^9, 3.9347209791077557`*^9}, {3.934721012782341*^9, 
   3.934721041366782*^9}, 3.934721111791174*^9, 3.934721912939579*^9, 
   3.934725758658737*^9, 3.934865847899803*^9, 3.934953697560397*^9, 
   3.934954334052267*^9, 3.934955367460247*^9, 3.934956160150311*^9, 
   3.934963329993071*^9, 3.935031538412566*^9, 3.935051488356641*^9, 
   3.93555674817559*^9, 3.935639425503839*^9, 3.9356529081129208`*^9, 
   3.9357363335941067`*^9, {3.9372791727330437`*^9, 3.93727918859789*^9}, 
   3.937370064141596*^9, 3.9385780153775454`*^9, {3.939112026258549*^9, 
   3.939112041510105*^9}, 3.939112086754925*^9, 3.939179973153915*^9, 
   3.93926938983482*^9, 3.939273254530004*^9, 3.939723733399008*^9, 
   3.939810863415143*^9, 3.941187787189719*^9, {3.94118858137791*^9, 
   3.941188604009873*^9}, 3.941188670302387*^9, 3.941189963443803*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a0988d4f-46a5-40f1-b9a6-382e41ac33e5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2.2. Flow", "Section",
 CellChangeTimes->{{3.934710654317991*^9, 
  3.934710674507512*^9}},ExpressionUUID->"1308be44-9f2e-4dd2-b20a-\
eed26406bb88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timings", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"time", "=", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"Timing", "[", 
          RowBox[{"\[CapitalLambda]Flow", "[", 
           RowBox[{"Sol1", ",", "i"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", 
     RowBox[{"Print", "[", "time", "]"}], ";", "time"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "\[CapitalLambda]max"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.934695556146925*^9, 3.934695562307038*^9}, {
   3.934695603103568*^9, 3.934695603138262*^9}, {3.9346957324705153`*^9, 
   3.934695732542701*^9}, {3.934696387220841*^9, 3.934696410599758*^9}, {
   3.934707767973872*^9, 3.934707807579417*^9}, {3.934708138524798*^9, 
   3.934708274709893*^9}, {3.9347084504428263`*^9, 3.934708450752858*^9}, {
   3.934709383647624*^9, 3.934709387707171*^9}, 3.934710894482739*^9, {
   3.9347120121424026`*^9, 3.934712012213216*^9}, {3.934720954854536*^9, 
   3.9347209558480053`*^9}, {3.9349553539635067`*^9, 3.934955354460724*^9}, {
   3.934965802979438*^9, 3.934965803081332*^9}, 3.935031543221945*^9, 
   3.935657110288312*^9, 3.935736273996097*^9, {3.935736328871166*^9, 
   3.935736330851437*^9}, {3.93574599933921*^9, 3.935745999375976*^9}, 
   3.935823097979046*^9, {3.937279175297204*^9, 3.937279175348936*^9}, {
   3.937370058397908*^9, 3.9373700585181093`*^9}, {3.939806148806901*^9, 
   3.93980614884892*^9}, {3.941187756774032*^9, 3.941187758275709*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"100ddaa5-81fd-47d6-bb58-ffd921ab4a40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0.380848`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.941189963832364*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"bae78305-a13b-4e04-bc36-0d09f4581771"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1.300371`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.941189965748953*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"db5724c9-2fc7-433f-b761-ed2d1d4992fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "0.769162`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.941189966517603*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6db7b240-b4e5-49a0-a34d-611d0fbb936a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1.06146`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.9411899675836167`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"84e7c7a0-8d9e-484f-a4d2-88f9f4835da3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "1.43018`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.94118996901937*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"95205eba-d8f2-42ed-bbc8-01c786013fc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "1.80945`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.94118997082134*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"1170d1dc-c3b3-4848-917c-56aecb5915cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "2.106077`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.941189972926316*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"01bddf00-86b9-456e-ac34-ce76a067b7f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "3.553902`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.941189975508106*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"c5bc6d3d-55ec-4432-8c93-214f87fd5520"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "4.096419`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.941189978604305*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"bb45fe4c-6468-41d2-b4b1-b27b000f6e52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "4.71458`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9349536979758368`*^9, 3.934954343221074*^9, 3.9349553687295933`*^9, 
   3.934956161150338*^9, 3.934963330388122*^9, 3.934965803418379*^9, 
   3.935031545795203*^9, 3.935051492689162*^9, 3.935556754279268*^9, 
   3.9356394287741137`*^9, 3.935652911885422*^9, 3.935657113121053*^9, {
   3.935736276239995*^9, 3.935736293307722*^9}, {3.935736337018852*^9, 
   3.93573634627842*^9}, 3.9357460013594427`*^9, 3.935823099555071*^9, {
   3.937279177895155*^9, 3.937279188977989*^9}, 3.937370064538824*^9, {
   3.9391120310215473`*^9, 3.939112089692891*^9}, 3.939179973540634*^9, 
   3.939269391914158*^9, 3.939273265462303*^9, 3.939723733817824*^9, 
   3.939793804168563*^9, 3.939806149381778*^9, 3.9398108674790697`*^9, 
   3.941187792012622*^9, {3.941188581407631*^9, 3.941188604403151*^9}, 
   3.941188670694*^9, 3.9411899823186398`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"793fe705-12f4-4453-838a-ff8c1ea5aa93"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0.380848`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1.300371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0.769162`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1.06146`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1.43018`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1.80945`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2.106077`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "3.553902`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "4.096419`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "4.71458`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.939273950197677*^9, 3.9397242770350137`*^9, 
  3.939793956818635*^9, 3.939806385638158*^9, 3.939811778923965*^9, 
  3.941187809926709*^9, 3.9411885814422607`*^9, 3.941188621964329*^9, 
  3.941188688432933*^9, 3.941189982319353*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"cfd15fa4-b514-410f-8700-e7589e73e859"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Timing", " ", "of", " ", "the", " ", "individual", " ", 
     "\[CapitalLambda]", " ", "increments", " ", "from", " ", "initial", " ", 
     "\[CapitalLambda]"}], "=", 
    RowBox[{
     RowBox[{"1", " ", "to", " ", "final", " ", "\[CapitalLambda]"}], "=", 
     RowBox[{"\[CapitalLambda]max", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"Timings", "//", "ListPlot"}]}]], "Input",
 CellChangeTimes->{{3.934707822587203*^9, 3.934707825582793*^9}, {
  3.941187910044998*^9, 3.941187994573559*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"cf92d704-d321-41ae-b8ab-7024d9e15c18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Spectrum", " ", "as", " ", "a", " ", "function", " ", "of", " ", 
      "\[CapitalLambda]", " ", "as", " ", "computed", " ", "numerically", " ",
       "for", " ", "\[CapitalLambda]"}], "=", "1"}], ",", "2", ",", "...", 
    ",", 
    RowBox[{"\[CapitalLambda]max", " ", "and", " ", 
     RowBox[{"fit", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]Fit", "[", "\[CapitalLambda]max", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", "1", ",", "\[CapitalLambda]max"}], 
          "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "40"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "\[CapitalLambda]max"}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"ListPlot", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[CapitalLambda]", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalLambda]Flow", "[", 
                RowBox[{"Sol1", ",", 
                 RowBox[{"\[CapitalLambda]", "-", "1"}]}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", "1", ",", "\[CapitalLambda]max"}], 
          "}"}]}], "]"}], "]"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQneoy0/5WwFvH925doSD6kYhnAYhu7jpfD6IXr+Pt
AtEzV8v0gOh9L70mgGj+mWKTQfS2SU5LQbTsF47lIPryWxWO20DaSi+RB0Qv
k+4VANEK6o2KIFpT7IQmiH732k4bRM89VWoFol2vhzqDaI3ka4J3gHRskLc4
iL5y7EAKiObhiy8A0VftnpSB6H1/fswB0bMUt1jcA9ItG6TtQbSt9V9PEN1q
/9AXRFuIbLv7BEivmKV7D0T75ak+BfO3P3gPorftZ1a2iH3reKNWD0z/mupl
AqKX/khwBtFhvR+7QPRGiZJuEA0AAIuetQ==
  "],
 CellLabel->"In[50]:=",ExpressionUUID->"7290adb2-596e-4101-bc6d-e8d6a0285858"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "OPE", " ", "coefficients", " ", "as", " ", "a", " ", "function", " ", 
      "of", " ", "\[CapitalLambda]", " ", "as", " ", "computed", " ", 
      "numerically", " ", "for", " ", "\[CapitalLambda]"}], "=", "1"}], ",", 
    "2", ",", "...", ",", 
    RowBox[{"\[CapitalLambda]max", " ", "and", " ", 
     RowBox[{"fit", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ListPlot", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[CapitalLambda]", ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalLambda]Flow", "[", 
                  RowBox[{"Sol1", ",", 
                   RowBox[{"\[CapitalLambda]", "-", "1"}]}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"[", "n", "]"}], "]"}], "//", "Log"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "\[CapitalLambda]"}], "}"}]}], "]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]", ",", "1", ",", "\[CapitalLambda]max"}],
            "}"}]}], "]"}], "]"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"LogcFit", "[", "\[CapitalLambda]max", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]", ",", "1", ",", "\[CapitalLambda]max"}],
            "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "\[CapitalLambda]max"}], "}"}]}], 
       "]"}]}], "]"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQneoy0/5WwFvH925doSD6kYhnAYhu6jpfD6IXr+Pt
AtEzV8v0gOh9L70mgGj+mWKTQfS2SU5LQbTsF47lIPrKWxWO20DaSi+RB0Qv
k+4VANEK6o2KIFpT7IQmiH732k4bRM89VWoFol2vhzqDaI3ka4J3gHRskLc4
iL5y7EAKiObhiy8A0VftnpSB6H1/fswB0W0fBJ+D6Dlqta9B9KKpngx3gXS1
0E5GEM2g/iIORPNcv5UNope0R+wA0YdUJxwE0Re0tT6BaNEdSZ9B9Ic9hS73
gPQXySh3EH3H/RTXUyBt+aCdG0RfOvQ+2yL2rWOel0kuiPaR0igE0XMnZpWD
aNGPTpNBNKNv3QwQDQDfbbb2
  "],
 CellLabel->"In[51]:=",ExpressionUUID->"1e3e6465-b902-461b-9841-37f22c01128e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Exponential", " ", "convergence", " ", "of", " ", "estimate", " ", "for", 
    " ", "the", " ", "slope", " ", "of", " ", "the", " ", "operator", " ", 
    "spacing", " ", "to", " ", "the", " ", "free", " ", "theory", " ", 
    "value", " ", "of", " ", "2."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]N", ",", 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{"2", "-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{"\[CapitalDelta]Fit", "[", "\[CapitalLambda]N", "]"}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalLambda]", ",", "\[Infinity]", ",", "0"}], 
                 "}"}]}], "]"}], "//", "Normal"}], ")"}], ",", "n"}], "]"}]}],
          "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]N", ",", "1", ",", "\[CapitalLambda]max"}], 
      "}"}]}], "]"}], "//", "ListPlot"}]}]], "Input",
 CellChangeTimes->{{3.934709055977137*^9, 3.934709220810103*^9}, {
  3.934712330125536*^9, 3.934712340229232*^9}, {3.941187882941083*^9, 
  3.941187884796787*^9}, {3.941188131574881*^9, 3.94118817397468*^9}, {
  3.941188208543355*^9, 3.941188272623555*^9}, {3.9411889462774982`*^9, 
  3.941188947956832*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"08151d9a-8ea9-43b4-9c77-33839c5947e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Exponential", " ", "Convergence", " ", "of", " ", "the", " ", "estimates",
     " ", "for", " ", "the", " ", "spectrum"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]N", ",", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "+", "3", "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]Fit", "[", "\[CapitalLambda]N", "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"\[CapitalLambda]", ",", "\[Infinity]", ",", "0"}], 
                "}"}]}], "]"}], "//", "Normal"}], ")"}]}], "/.", 
          RowBox[{"n", "->", "2"}]}], "]"}], "//", "Log"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]N", ",", "1", ",", "\[CapitalLambda]max"}], 
      "}"}]}], "]"}], "//", "ListPlot"}]}]], "Input",
 CellChangeTimes->{{3.934709245632822*^9, 3.934709252498946*^9}, {
   3.934712343223094*^9, 3.934712343442994*^9}, {3.934726085993535*^9, 
   3.934726086289155*^9}, {3.934726154421082*^9, 3.934726202969423*^9}, {
   3.941188285656508*^9, 3.94118839382502*^9}, {3.941188424593134*^9, 
   3.941188434976771*^9}, 3.941188828884528*^9, {3.941188859943938*^9, 
   3.941188925988648*^9}, {3.941188956670137*^9, 3.9411889575572653`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"75c193d0-6fcf-4d28-a79d-eb24cc00b157"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Extremal", " ", 
    SuperscriptBox["\[Phi]", "4"]}], TraditionalForm]],ExpressionUUID->
  "1a917183-8565-40b5-aa18-c927a3691a11"],
 " Flow from GFF to GFB"
}], "Chapter",
 CellChangeTimes->{{3.934606872490602*^9, 3.934606885238711*^9}, {
   3.934693277964046*^9, 3.93469327920243*^9}, {3.934694774108412*^9, 
   3.934694783113048*^9}, 3.934696340214469*^9, {3.934697288563739*^9, 
   3.934697289992796*^9}, {3.934712075707962*^9, 3.934712084178027*^9}, {
   3.934732653060855*^9, 3.934732672553981*^9}, {3.934732716547655*^9, 
   3.934732718098278*^9}, {3.9411897205070143`*^9, 
   3.941189722019374*^9}},ExpressionUUID->"1a14f2cf-95e2-4d70-95ab-\
5e695dc2b0fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]MAX", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.934963455670826*^9, 3.934963460196054*^9}, {
   3.934964144336547*^9, 3.93496414440018*^9}, 3.934964669900312*^9, {
   3.934964858148061*^9, 3.934964858211741*^9}, {3.934965708105381*^9, 
   3.934965719489287*^9}, {3.934966053412696*^9, 3.934966053652437*^9}, 
   3.935031554981991*^9, {3.935031971973995*^9, 3.9350319720348577`*^9}, 
   3.935051471378271*^9, 3.935051503038398*^9, 3.935556773729089*^9, 
   3.935565667901597*^9, 3.935649646283111*^9, 3.935657344546111*^9, 
   3.935662347822973*^9, {3.9357368292017393`*^9, 3.935736830803857*^9}, {
   3.935746012530981*^9, 3.935746012578609*^9}, 3.93582335847044*^9, {
   3.937370094014469*^9, 3.937370094101426*^9}, {3.939179986252859*^9, 
   3.939179986988532*^9}, {3.93920060239224*^9, 3.9392006024121237`*^9}, {
   3.939266328366431*^9, 3.939266332870584*^9}, {3.939281533419697*^9, 
   3.939281560354813*^9}, {3.939723738149444*^9, 3.939723738813051*^9}, {
   3.939784069260806*^9, 3.93978407020694*^9}, {3.939793832125331*^9, 
   3.9397938390850163`*^9}, 3.939806161028024*^9, {3.941189092254637*^9, 
   3.941189092277356*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"7dfc90e4-9c64-450c-95a5-bf716d930c11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]6", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.934962137995848*^9, 3.9349621415669007`*^9}, 
   3.935644373475285*^9, 3.935731328720294*^9, 3.938504682304955*^9, 
   3.93987484787004*^9, {3.939888283882663*^9, 3.939888283961516*^9}, 
   3.939896642148254*^9, {3.941189316808257*^9, 3.941189318871834*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"ad293212-1951-4e06-8da1-52240d90216f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "dynamiclibPATH", "=", 
   "\"\</home/sharris/Desktop/flow/Using_MPFR/aribtrary_precision_blocks.so\>\
\""}], ";"}]], "Input",
 CellChangeTimes->{{3.941196866607088*^9, 3.941196879094341*^9}, {
   3.9411969237746964`*^9, 3.941196934462837*^9}, 3.9411970031917458`*^9, {
   3.941197251026483*^9, 
   3.941197255033791*^9}},ExpressionUUID->"2c97ec32-59db-433f-8526-\
d835428a4796"],

Cell[CellGroupData[{

Cell["3.1. \[CapitalDelta]1 Flow", "Section",
 CellChangeTimes->{{3.934866236529811*^9, 3.934866252549738*^9}, 
   3.934866325070024*^9, {3.934953928366907*^9, 3.934953932797078*^9}, 
   3.934953979362894*^9, {3.934955566388979*^9, 
   3.93495557390373*^9}},ExpressionUUID->"8e25df02-f997-47fe-87fe-\
874cdbb21acf"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"time", "=", 
        RowBox[{"{", 
         RowBox[{"i", ",", "\[CapitalLambda]", ",", 
          RowBox[{
           RowBox[{"Timing", "[", 
            RowBox[{"\[CapitalDelta]1Flow", "[", 
             RowBox[{
              RowBox[{"\[CapitalLambda]Flow", "[", 
               RowBox[{"Sol1", ",", "\[CapitalLambda]"}], "]"}], ",", "i", 
              ",", 
              RowBox[{"-", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]]}]}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "50"}], "]"}], "==", "0"}], ",", 
         RowBox[{"Print", "[", "time", "]"}]}], "]"}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1000"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<h=\>\"", ",", 
        RowBox[{"ToString", "[", 
         RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], "]"}], ",", 
        "\"\</\[CapitalLambda]\>\"", ",", 
        RowBox[{"ToString", "[", "\[CapitalLambda]", "]"}], ",", 
        "\"\<.m\>\""}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1Flow", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]Flow", "[", 
           RowBox[{"Sol1", ",", "\[CapitalLambda]"}], "]"}], ",", "i", ",", 
          RowBox[{"-", 
           SuperscriptBox["10", 
            RowBox[{"-", "3"}]]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "1000"}], "}"}]}], "]"}]}], "]"}], ";"}],
    "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalLambda]", ",", "1", ",", "\[CapitalLambda]MAX"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.934954218149428*^9, 3.934954301599009*^9}, {
   3.934954440728202*^9, 3.934954441623157*^9}, {3.934955471595756*^9, 
   3.934955492815051*^9}, 3.934955594398115*^9, 3.934956148496271*^9, 
   3.934963341042065*^9, 3.934963463805993*^9, 3.934964124152228*^9, 
   3.9349648530062943`*^9, 3.934966050398957*^9, {3.935031559785187*^9, 
   3.935031559943285*^9}, 3.9355656714221983`*^9, 3.93556989504449*^9, {
   3.935649657065872*^9, 3.9356496571133327`*^9}, 3.935657350774654*^9, 
   3.935662352338928*^9, 3.935736838697522*^9, {3.9357460198770113`*^9, 
   3.935746020019571*^9}, 3.93582336305669*^9, 3.93737010777413*^9, 
   3.937371959885631*^9, 3.937377671168193*^9, {3.939200598443227*^9, 
   3.939200598600648*^9}, 3.939266340794026*^9, 3.939281550958285*^9, 
   3.939285744508764*^9, {3.939784076453054*^9, 3.939784077429557*^9}, {
   3.939793834552037*^9, 3.939793834661463*^9}, 3.939806165222213*^9, 
   3.9411891027909336`*^9, {3.941189144959158*^9, 3.941189161031713*^9}, {
   3.941189358803829*^9, 3.941189404113025*^9}, {3.9411898187831306`*^9, 
   3.94118981976432*^9}, 3.941189935333565*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"9550a04c-78b7-43f0-ad8c-ddde5bc6b71d"]
}, Closed]],

Cell[CellGroupData[{

Cell["3.2. \[CapitalLambda] Extrapolation for fixed \[CapitalDelta]1", \
"Section",
 CellChangeTimes->{{3.934866236529811*^9, 3.934866252549738*^9}, {
   3.93486631938992*^9, 3.93486631978391*^9}, {3.934955615926409*^9, 
   3.9349556323805428`*^9}, {3.939963096523076*^9, 3.939963118356525*^9}, 
   3.941189206078855*^9},ExpressionUUID->"4e1fe8f8-07f2-4f3f-bab1-\
f57616f0d1c1"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\[CapitalLambda]", "]"}]], "Input",
 CellChangeTimes->{{3.9350492413870487`*^9, 3.93504924289524*^9}, {
   3.9350535892306137`*^9, 3.93505359026959*^9}, 3.93849130773587*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"35877f01-91c0-4fbe-a69b-bc042b8b176c"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"dat", "[", "\[CapitalLambda]v", "]"}], "=", 
    RowBox[{"Import", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<h=\>\"", ",", 
       RowBox[{"ToString", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], "]"}], ",", 
       "\"\</\[CapitalLambda]\>\"", ",", 
       RowBox[{"ToString", "[", "\[CapitalLambda]v", "]"}], ",", 
       "\"\<.m\>\""}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalLambda]v", ",", "1", ",", "\[CapitalLambda]MAX"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9349635324779186`*^9, 3.934963597918494*^9}, {
   3.9356402948363543`*^9, 3.9356403043529873`*^9}, {3.9356403403803577`*^9, 
   3.935640340412013*^9}, {3.935723142804872*^9, 3.935723147918377*^9}, 
   3.93737020703132*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"978a8673-a780-4656-bcab-f08cc7728332"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Spectrum", "=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"data", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"dat", "[", "\[CapitalLambda]", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "l"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]", ",", "l", ",", "\[CapitalLambda]MAX"}],
            "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fit", "=", 
        RowBox[{"Fit", "[", 
         RowBox[{"data", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SuperscriptBox["\[CapitalLambda]", 
             RowBox[{"-", "k"}]], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{
               RowBox[{"Length", "[", "data", "]"}], "-", "1"}]}], "}"}]}], 
           "]"}], ",", "\[CapitalLambda]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"fit", ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalLambda]", ",", "\[Infinity]", ",", "0"}], 
            "}"}]}], "]"}], "//", "Normal"}], "//", "N"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"\[CapitalLambda]MAX", "/", "2"}]}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "1000", ",", "200"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/dT1inxo4FvHthvtuiD61tk6ExC9U+KrLYg+LX/s
UwSQLmQW/wKixTLZfoLoT29UGSOB9J8SaXYQva6ejQ9EC2UdkwHRbJ+nqIJo
hpSNmiDaZFKvHoguZ+kXjgKp73UXA9Fa4YJKIPrHHwkwrcb/3acKSO9SOBQM
ohsOVUWC6IhvbNEgOmetbjKIXsLOlQ6iNynPyAbRX+ebF4LovmT7bhCdOGve
BBD9eHnWbLD613aLQHTajTVPQLTlv1nPQHRA7bFXIFrH7s8PEH3F6t1fEM0g
Gf8fRL873XKiGkizsEy/AKK3yGReBdEOB7rA9D+OrCcgelEM8zMQvWnDu38g
+or2e4YaIH3G3uWmRMRbR72/qWBaQ/dw/faot45e95xaQTQAGGi8gA==
  "],
 CellLabel->"In[63]:=",ExpressionUUID->"c192d2de-8097-457f-a598-8c26790d101d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.2`", ",", "3.199970250971773`", ",", "5.199605087202711`", ",", 
     "7.23986189914549`", ",", "9.201690026835474`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9999999999999997`", ",", "2.20395100768182`", ",", 
     "4.197315771648765`", ",", "6.197948709951241`", ",", 
     "8.17426953031755`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7999999999999999`", ",", "2.1028695014093253`", ",", 
     "4.169528019416597`", ",", "6.183686163250442`", ",", 
     "8.165213055359397`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6`", ",", "2.1097848043989758`", ",", "4.1636549956668425`", ",", 
     "6.177568579439994`", ",", "8.15972019169036`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.39999999999999997`", ",", "2.154232896164862`", ",", 
     "4.176106987069505`", ",", "6.182854737594789`", ",", 
     "8.162125744426726`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.19999999999999998`", ",", "2.199929804243184`", ",", 
     "4.199638477858561`", ",", "6.199632224224362`", ",", 
     "8.175465817455624`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.935643401886024*^9, 3.935723158250946*^9, {3.938491417480214*^9, 
   3.938491434734153*^9}, 3.938502347963925*^9, 3.938578027867725*^9, 
   3.9385780695787773`*^9, 3.939874828453792*^9, {3.939875868098169*^9, 
   3.939875883470821*^9}, 3.941201504500409*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"cd7daa85-b670-48ac-9b82-d46f0f012b11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OPE", "=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"data", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"dat", "[", "\[CapitalLambda]", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "l"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]", ",", "l", ",", "\[CapitalLambda]MAX"}],
            "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fit", "=", 
        RowBox[{"Fit", "[", 
         RowBox[{"data", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SuperscriptBox["\[CapitalLambda]", 
             RowBox[{"-", "k"}]], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{
               RowBox[{"Length", "[", "data", "]"}], "-", "1"}]}], "}"}]}], 
           "]"}], ",", "\[CapitalLambda]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"fit", ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalLambda]", ",", "\[Infinity]", ",", "0"}], 
            "}"}]}], "]"}], "//", "Normal"}], "//", "N"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"\[CapitalLambda]MAX", "/", "2"}]}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "1000", ",", "200"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.935035137744403*^9, {3.935035178891651*^9, 3.9350352040333433`*^9}, {
   3.935035432221188*^9, 3.93503543705066*^9}, {3.938502352165305*^9, 
   3.938502357420961*^9}, 3.93987589357489*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"2b51112a-a670-4179-ad71-f05accba5a3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.1999999958191142`", ",", "0.0025881283465370476`", ",", 
     "0.00008904479945762657`", ",", "3.6105732510154247`*^-6", ",", 
     "1.501975382714978`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.20506006703510082`", ",", "0.01748648298032933`", ",", 
     "0.00046670357415339974`", ",", "0.000018157813282305534`", ",", 
     "8.306705046255611`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.23038914099736324`", ",", "0.026863810566752598`", ",", 
     "0.0005119751926027706`", ",", "0.000018978197825988027`", ",", 
     "8.531988006129947`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3020238696887642`", ",", "0.028018506640316042`", ",", 
     "0.000542660435206535`", ",", "0.00001982795211684401`", ",", 
     "8.828375276878422`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5069471619698203`", ",", "0.023507387320351177`", ",", 
     "0.0005352399401807058`", ",", "0.00002001859259970485`", ",", 
     "8.972840251442249`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9999838791896647`", ",", "0.017143934845141755`", ",", 
     "0.0004603489114818501`", ",", "0.000018030986194836273`", ",", 
     "8.271711932059145`*^-7"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.935643403710937*^9, 3.935723159008043*^9, {3.938491398499358*^9, 
   3.9384914356953993`*^9}, {3.938502354098629*^9, 3.938502357717555*^9}, 
   3.938578028101763*^9, 3.938578069752094*^9, 3.939874828637316*^9, 
   3.939875895272015*^9, 3.941201504639872*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"2dbe3220-62db-48ea-b992-7c75c5522bca"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.3. \[Phi]-exchange piece of six-point correlator", "Section",
 CellChangeTimes->{{3.934961878090033*^9, 3.9349619223160877`*^9}, 
   3.9399630607466393`*^9, {3.941189773315336*^9, 
   3.9411897753793716`*^9}},ExpressionUUID->"6fe89501-aa3e-495c-99fc-\
f84fa519b65f"],

Cell[CellGroupData[{

Cell["3.3.1. Generate independent derivatives.", "Subsection",
 CellChangeTimes->{{3.891661094208833*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, 
   3.898232867873661*^9, 3.898305482868353*^9, 3.91853884751687*^9, {
   3.934962164847204*^9, 
   3.934962165918857*^9}},ExpressionUUID->"6d80ff8b-396b-4f32-af2e-\
b11ef22760dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Crossvecs", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "F", ",", "Repl", ",", "Mat", ",", 
       "Matrmirr", ",", "Reduced", ",", "Gvec", ",", "x", ",", "M"}], "}"}], 
     ",", "\n", 
     RowBox[{"(*", 
      RowBox[{
      "Compute", " ", "derivatives", " ", "of", " ", "the", " ", 
       "symmetrised", " ", "crossing", " ", "vector"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]1", ",", "\[Chi]2", ",", "\[Chi]3"}], 
                    "]"}], "+", 
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]3", ",", "\[Chi]2", ",", "\[Chi]1"}], 
                    "]"}]}], ")"}], "/", "2"}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", " ", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]1", "2"], " ", "\[Chi]2", " ", 
                    "\[Chi]3"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], ")"}], "2"]], 
                    ")"}], "h"], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]2", ",", "\[Chi]3", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2"}]]}], 
                    "]"}], "+", 
                    RowBox[{"G", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2"}]], 
                    ",", "\[Chi]3", ",", "\[Chi]2"}], "]"}]}], ")"}], "/", 
                    "2"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Chi]1", ",", "i"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Chi]2", ",", "j"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Chi]3", ",", "k"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Chi]1", "->", 
              RowBox[{"1", "/", "3"}]}], ",", 
             RowBox[{"\[Chi]2", "->", 
              RowBox[{"1", "/", "3"}]}], ",", 
             RowBox[{"\[Chi]3", "->", 
              RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Unit", " ", "vector", " ", "that", " ", "will", " ", "correspond", 
        " ", "to", " ", "derivative", " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"i", ",", "j", ",", "k"}], ")"}],
           Derivative],
          MultilineFunction->None], "["}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", " ", "=", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalLambda]6"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalLambda]6"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[CapitalLambda]6"}], ")"}]}]}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"x", "=", 
          RowBox[{"i", "+", "j", "+", "k"}]}], ";", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              FractionBox["x", "6"], "  ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "x"}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "k"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j", "+", "k"}], ")"}]}], "+", "k", "+", 
             "1"}], "]"}], "]"}], "=", "1"}], ";", "M"}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Rule", " ", "to", " ", "replace", " ", "all", " ", "derivatives", " ",
         "by", " ", 
        RowBox[{"vectors", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Repl", " ", "=", " ", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"a", ",", 
                    RowBox[{"c", "-", "b"}], ",", 
                    RowBox[{"\[CapitalLambda]6", "-", "c"}]}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 FractionBox["1", "3"], ",", 
                 FractionBox["1", "3"], ",", 
                 FractionBox["1", "3"]}], "]"}], "->", 
               RowBox[{"V", "[", 
                RowBox[{"a", ",", 
                 RowBox[{"c", "-", "b"}], ",", 
                 RowBox[{"\[CapitalLambda]6", "-", "c"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0", ",", "b"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "0", ",", "c"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "0", ",", "\[CapitalLambda]6"}], "}"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Matrix", " ", "whose", " ", "rows", " ", "represent", " ", "the", " ",
         "different", " ", "derivatives", " ", "of", " ", "F"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Mat", "=", " ", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"F", "[", 
                RowBox[{
                 RowBox[{"c", "-", "a"}], ",", 
                 RowBox[{"a", "-", "b"}], ",", "b"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", "0", ",", "a"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "0", ",", "c"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "1", ",", "\[CapitalLambda]6"}], "}"}]}], "]"}],
          "]"}], "/.", "Repl"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Reverse", " ", "the", " ", "matrix", " ", "such", " ", "that", " ", 
        "mathematica", " ", "will", " ", "construct", " ", "functionals", " ",
         "with", " ", "minimal", " ", "numbers", " ", "of", " ", 
        "derivatives"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Matrmirr", " ", "=", " ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "//", "Reverse"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Mat", "]"}]}], "}"}]}], "]"}], "//", 
        "Reverse"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Remove", " ", "all", " ", "redundant", " ", "derivatives", " ", "via",
         " ", "Gauss", " ", "elimination"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Reduced", " ", "=", " ", 
       RowBox[{"RowReduce", "[", "Matrmirr", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Compute", " ", "a", " ", "vector", " ", "whose", " ", "product", " ", 
        "with", " ", "the", " ", "rows", " ", "of", " ", "Matrmirr", " ", 
        "will", " ", "give", " ", "back", " ", "the", " ", "derivatives", " ",
         "of", " ", "F", " ", "as", " ", "linear", " ", "combinations", " ", 
        "of", " ", "G", " ", "derivatives"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Gvec", " ", "=", " ", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Repl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], 
             RowBox[{
              RowBox[{"Repl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SuperscriptBox["G", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"a_", ",", "b_", ",", "c_"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                FractionBox["1", "3"], ",", 
                FractionBox["1", "3"], ",", 
                FractionBox["1", "3"]}], "]"}], "->", 
              RowBox[{"G", "[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "}"}]}], "/.", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "]"}], "->", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Repl", "]"}]}], "}"}]}], "]"}], "//", 
        "Reverse"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Output", " ", "maximal", " ", "system", " ", "of", " ", "linearly", 
        " ", "independent", " ", "derivatives", " ", "of", " ", "F", " ", 
        "up", " ", "to", " ", "n"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"-", 
        RowBox[{"Simplify", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Reduced", ".", "Gvec"}], ",", "0"}], "]"}], "]"}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nfunc", "=", 
   RowBox[{"Length", "[", "Crossvecs", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891661238795573*^9, 3.891661250885804*^9}, {
   3.8916618940999117`*^9, 3.891661894158279*^9}, {3.891663196758491*^9, 
   3.891663197293847*^9}, {3.891663233897431*^9, 3.891663233911143*^9}, {
   3.891663355556653*^9, 3.891663357151991*^9}, {3.891663537505222*^9, 
   3.891663554778129*^9}, {3.891664587021189*^9, 3.891664587024485*^9}, {
   3.891665287622011*^9, 3.891665287683473*^9}, {3.891665388939928*^9, 
   3.891665388986619*^9}, {3.891666105832473*^9, 3.8916661058715963`*^9}, {
   3.89166685047522*^9, 3.891666850534249*^9}, {3.89167251718937*^9, 
   3.891672517245541*^9}, {3.8916727744933567`*^9, 3.891672774540226*^9}, {
   3.8916728698776*^9, 3.891672913504095*^9}, {3.891674433443104*^9, 
   3.891674433479717*^9}, {3.892554153890981*^9, 3.892554154922289*^9}, {
   3.892557699545603*^9, 3.892557702816453*^9}, {3.892558199157148*^9, 
   3.892558204003782*^9}, 3.892558360536615*^9, {3.89255850463525*^9, 
   3.892558533250696*^9}, {3.892643428542611*^9, 3.892643469552602*^9}, {
   3.892643602166649*^9, 3.892643605396567*^9}, 3.892694819757728*^9, 
   3.893735817560618*^9, {3.893735867156781*^9, 3.893735870990476*^9}, {
   3.893843782413773*^9, 3.893843815270247*^9}, {3.893903423498208*^9, 
   3.89390348990592*^9}, {3.893903541772698*^9, 3.893903626034783*^9}, {
   3.894599829939996*^9, 3.894599834769879*^9}, {3.895114990478984*^9, 
   3.895114995886238*^9}, {3.898241423877253*^9, 3.89824144940126*^9}, {
   3.898305552434587*^9, 3.8983055752342567`*^9}, {3.898306053770702*^9, 
   3.898306105914288*^9}, {3.898306706815241*^9, 3.898306706929614*^9}, {
   3.898308432229778*^9, 3.8983084459427137`*^9}, {3.898309564096663*^9, 
   3.898309564530769*^9}, {3.9006614464801607`*^9, 3.900661458416344*^9}, {
   3.905487365040863*^9, 3.905487402247321*^9}, {3.90548744772783*^9, 
   3.905487578131844*^9}, {3.905487614388627*^9, 3.905487628710085*^9}, 
   3.905573213137515*^9, {3.919413195685855*^9, 3.919413251177812*^9}, {
   3.941189524637825*^9, 3.941189564978153*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"204d92dd-b9a2-436d-875f-f5f6707c62c3"]
}, Closed]],

Cell[CellGroupData[{

Cell["3.3.2. Rewrite Functionals as Inner Products", "Subsection",
 CellChangeTimes->{{3.891661094208833*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, 
   3.898232867873661*^9, 3.898305482868353*^9, 3.91853884751687*^9, {
   3.934962164847204*^9, 
   3.93496219732813*^9}},ExpressionUUID->"e1c3797c-3c25-43dc-ab87-\
8b72bc6bc1b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "To", " ", "efficiently", " ", "simplify", " ", "the", " ", "descendant", 
    " ", "space", " ", "matrices", " ", "we", " ", "need", " ", "to", " ", 
    "help", " ", "mathematica", " ", "by", " ", "providing", " ", "it", " ", 
    "with", " ", "two", " ", "additional", " ", "replacement", " ", 
    RowBox[{"rules", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gamRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"x_", "+", "n"}], "]"}], "/;", 
        RowBox[{"x", ">", "1"}]}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1", "+", "n"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"x", "-", "1", "+", "n"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PochRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h2"}], ",", 
          RowBox[{"x_", "+", "n"}]}], "]"}], "/;", 
        RowBox[{"x", ">", "0"}]}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "h2"}], "+", "n", "+", "x", "-", "1"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h2"}], ",", 
          RowBox[{"x", "+", "n", "-", "1"}]}], "]"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.918294959433978*^9, {3.918295344982304*^9, 3.918295345486306*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"c7847543-cd92-4399-97eb-3f6de98ee7c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ComputeFunc", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GF", ",", "F", ",", "x", ",", "y"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "We", " ", "transform", " ", "the", " ", "partial", " ", "derivatives", 
       " ", 
       RowBox[{"w", ".", "r", ".", "t"}], " ", 
       SubscriptBox["\[Chi]", "1"], " ", "and", " ", 
       SubscriptBox["\[Chi]", "3"], " ", "acting", " ", "on", " ", "the", " ",
        "block", " ", "into", " ", "Euler", " ", "operators", " ", "by", " ", 
       "using", " ", "Stirling", " ", 
       RowBox[{"numbers", ".", " ", 
        RowBox[{"F", "[", 
         RowBox[{"n", ",", "k", ",", "x"}], "]"}]}], " ", "is", " ", 
       SubscriptBox["F", "n"], 
       RowBox[{"(", "x", ")"}], " ", "with", " ", "k", " ", "powers", " ", 
       "of", " ", "the", " ", "Euler", " ", "operator", " ", "acting", " ", 
       "on", " ", 
       RowBox[{"it", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GF", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"StirlingS1", "[", 
                RowBox[{"a", ",", "k"}], "]"}], 
               RowBox[{"F", "[", 
                RowBox[{"n", ",", "k", ",", "x"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "a"}], "}"}]}], "]"}], " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"StirlingS1", "[", 
                RowBox[{"c", ",", "k"}], "]"}], 
               RowBox[{"F", "[", 
                RowBox[{"n", ",", "k", ",", "y"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "c"}], "}"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"n", "-", "a", "-", "b", "-", "c"}]], 
            RowBox[{"Gamma", "[", 
             RowBox[{"n", "+", "1"}], "]"}], 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", " ", "h2"}], ",", "n"}], "]"}]}], ")"}]}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "n"}], "-", "h2"}], ",", "b"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "b"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Formally", " ", "replace", " ", 
        SubscriptBox["F", "n"], " ", "by", " ", 
        SuperscriptBox["x", "n"], " ", "so", " ", "that", " ", "it", " ", 
        "will", " ", "be", " ", "easier", " ", "later", " ", "on", " ", "to", 
        " ", "extract", " ", "the", " ", "coefficients", " ", "of", " ", 
        "different", " ", 
        SubscriptBox["F", "n"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"n_", ",", "0", ",", "x_"}], "]"}], ":=", 
       SuperscriptBox["x", "n"]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Having", " ", "transformed", " ", "the", " ", "partial", " ", 
         "derivatives", " ", "into", " ", "Euler", " ", "operators"}], ",", 
        " ", 
        RowBox[{
        "we", " ", "can", " ", "directly", " ", "apply", " ", "the", " ", 
         "recursion", " ", "relation", " ", "of", " ", "the", " ", 
         SubscriptBox["F", "n"], " ", 
         RowBox[{"function", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"n_", ",", "a_", ",", "x_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"n", ",", "a", ",", "x"}], "]"}], "=", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"n", "+", "1"}], ",", 
           RowBox[{"a", "-", "1"}], ",", "x"}], "]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h2", "+", "n", "-", "h"}], ")"}], 
          RowBox[{"F", "[", 
           RowBox[{"n", ",", 
            RowBox[{"a", "-", "1"}], ",", "x"}], "]"}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "We", " ", "take", " ", "the", " ", "expressions", " ", "obatained", 
        " ", "for", " ", "the", " ", "functinoals", " ", "in", " ", "section",
         " ", "2", " ", "and", " ", "replace", " ", "the", " ", "abtract", 
        " ", "derivative", " ", "G", " ", "of", " ", "a", " ", "block", " ", 
        "by", " ", "the", " ", "cooncrete", " ", "expression", " ", "GF", " ",
         "computed", " ", 
        RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Mn", "=", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"m", "/.", 
            RowBox[{"G", "->", "GF"}]}], ",", 
           RowBox[{"Assumptions", "->", 
            RowBox[{
             RowBox[{"h2", ">", "0"}], " ", "&&", " ", 
             RowBox[{"n", ">=", "0"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "Crossvecs"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "At", " ", "this", " ", "stage", " ", "we", " ", "can", " ", "easily", 
        " ", "read", " ", "off", " ", "the", " ", "poducts", " ", "of", " ", 
        "different", " ", 
        SubscriptBox["F", "n"], " ", "obtained", " ", "by", " ", "acting", 
        " ", "on", " ", "a", " ", "fixed", " ", "n", " ", "summand", " ", 
        "of", " ", "the", " ", "block", " ", "by", " ", "partial", " ", 
        "derivatives", " ", "and", " ", "hence", " ", "compute", " ", "the", 
        " ", "corresponding", " ", "contribution", " ", "to", " ", "the", " ",
         "descendant", " ", "space", " ", 
        RowBox[{"matrices", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Mnmat", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"CoefficientList", "[", 
                 RowBox[{
                  FractionBox["mn", 
                   RowBox[{" ", 
                    RowBox[{
                    SuperscriptBox["x", "n"], " ", 
                    SuperscriptBox["y", "n"]}]}]], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\[CapitalLambda]6", "+", "1"}], ",", 
                    RowBox[{"\[CapitalLambda]6", "+", "1"}]}], "}"}]}], "]"}],
                 "//.", "PochRule"}], ",", 
               RowBox[{"Assumptions", "->", 
                RowBox[{
                 RowBox[{"h2", ">", "0"}], "&&", 
                 RowBox[{"n", ">", "0"}]}]}]}], "]"}], "//.", "gamRule"}], 
            ",", 
            RowBox[{"Assumptions", "->", 
             RowBox[{"n", ">", "0"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"mn", ",", "Mn"}], "}"}]}], "]"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ComputeFunc", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.89823301932976*^9, 3.898233019993841*^9}, {
   3.8982330954295797`*^9, 3.898233140027656*^9}, {3.898233467392114*^9, 
   3.898233508085894*^9}, {3.898241070529331*^9, 3.898241153924839*^9}, 
   3.898241991923139*^9, {3.898242043298686*^9, 3.898242066957518*^9}, 
   3.898242180648797*^9, {3.898243943984194*^9, 3.898243987369978*^9}, {
   3.8983131156424522`*^9, 3.898313116081902*^9}, {3.898313164782333*^9, 
   3.8983131672128553`*^9}, {3.898313261510562*^9, 3.898313275131647*^9}, {
   3.898313462363098*^9, 3.898313477040029*^9}, {3.901002869925521*^9, 
   3.901002871739864*^9}, {3.905488157794112*^9, 3.905488322015602*^9}, {
   3.90550967678697*^9, 3.90551009493856*^9}, {3.905510150071441*^9, 
   3.905510738641934*^9}, {3.9059996797574244`*^9, 3.905999710472065*^9}, {
   3.917937303747091*^9, 3.917937318780195*^9}, {3.9179373711147003`*^9, 
   3.917937371451549*^9}, {3.917937522098093*^9, 3.917937548015518*^9}, {
   3.917937592773104*^9, 3.91793760155564*^9}, {3.917937673463738*^9, 
   3.917937673934204*^9}, {3.917937859649748*^9, 3.917937862965843*^9}, {
   3.91793801910634*^9, 3.917938042001126*^9}, 3.917938083817427*^9, {
   3.918027115170639*^9, 3.918027120957574*^9}, {3.91802717618403*^9, 
   3.918027209672577*^9}, {3.918104953860914*^9, 3.918104955465137*^9}, {
   3.918105075549537*^9, 3.91810507625801*^9}, 3.918288113354827*^9, {
   3.918288156981266*^9, 3.91828815765329*^9}, {3.918288244326714*^9, 
   3.918288256517601*^9}, {3.918288429522793*^9, 3.918288492064786*^9}, {
   3.918288550824443*^9, 3.918288566018498*^9}, {3.9182903433457108`*^9, 
   3.918290346558667*^9}, 3.918290485612116*^9, {3.918291171809053*^9, 
   3.918291215163769*^9}, {3.918291254441245*^9, 3.918291376628049*^9}, {
   3.918291424688204*^9, 3.9182914251194983`*^9}, {3.918291585739635*^9, 
   3.918291602811201*^9}, {3.918293171431847*^9, 3.918293172651815*^9}, 
   3.9182936861633387`*^9, {3.918294762148614*^9, 3.918294767693445*^9}, 
   3.918294798406816*^9, 3.918294954456505*^9, {3.918295004720436*^9, 
   3.918295032080803*^9}, {3.918295064075541*^9, 3.918295067092514*^9}, {
   3.91829534172071*^9, 3.918295349219939*^9}, {3.918296265802716*^9, 
   3.918296302522696*^9}, {3.918296356338784*^9, 3.918296356413645*^9}, {
   3.918296886758778*^9, 3.91829688798447*^9}, {3.918297213844246*^9, 
   3.9182972199996*^9}, {3.918298382187797*^9, 3.918298382288603*^9}, {
   3.918298663435802*^9, 3.918298685521994*^9}, {3.918298727280749*^9, 
   3.918298796835183*^9}, {3.918299189271875*^9, 3.918299201453556*^9}, {
   3.918299240829039*^9, 3.918299243202283*^9}, {3.918299451235447*^9, 
   3.918299601290772*^9}, {3.918299657554426*^9, 3.918299659533405*^9}, {
   3.9183001949318233`*^9, 3.918300195736414*^9}, {3.918300236616171*^9, 
   3.918300237136964*^9}, {3.918300273326555*^9, 3.918300277991729*^9}, {
   3.9183003122766247`*^9, 3.918300313597043*^9}, {3.918300503083642*^9, 
   3.918300510308927*^9}, {3.91830073286716*^9, 3.91830079036224*^9}, {
   3.918300830963718*^9, 3.918300847939885*^9}, {3.918300902256843*^9, 
   3.918300952227495*^9}, {3.918301132383503*^9, 3.918301133228727*^9}, 
   3.918301260911823*^9, {3.918304844644275*^9, 3.918304847930085*^9}, {
   3.918635007534059*^9, 3.91863508906859*^9}, {3.919136659337372*^9, 
   3.919136665119341*^9}, {3.919136898738591*^9, 3.919136899633322*^9}, 
   3.919243568605942*^9, {3.919252369049495*^9, 3.919252370406191*^9}, 
   3.9194132968217983`*^9, 3.92164053886796*^9, {3.941189566201238*^9, 
   3.941189566809019*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"6a0e8ec7-d1a5-4c80-91d7-e6b20dde2058"]
}, Closed]],

Cell[CellGroupData[{

Cell["3.3.3. Compute Objective", "Subsection",
 CellChangeTimes->{{3.891661094208833*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, 
   3.898232867873661*^9, 3.898305482868353*^9, 3.91853884751687*^9, {
   3.934962164847204*^9, 3.93496219732813*^9}, {3.934962235643709*^9, 
   3.934962241448286*^9}},ExpressionUUID->"ae09e899-a8fa-4bdf-b017-\
a4abcb5b08ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GC", "[", 
    RowBox[{
    "D1_", ",", "D2_", ",", "D3_", ",", "h1_", ",", "h2_", ",", "h3_", ",", 
     "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"GC", "[", 
     RowBox[{
     "D1", ",", "D2", ",", "D3", ",", "h1", ",", "h2", ",", "h3", ",", "h"}], 
     "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "input", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"input", "=", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<str(G(\>\"", ",", 
          RowBox[{"ToString", "[", "D1", "]"}], ",", "\"\<,\>\"", ",", 
          RowBox[{"ToString", "[", "D2", "]"}], ",", "\"\<,\>\"", ",", 
          RowBox[{"ToString", "[", "D3", "]"}], ",", "\"\<,\>\"", ",", 
          RowBox[{"ToString", "[", "h1", "]"}], ",", "\"\<,\>\"", ",", 
          RowBox[{"ToString", "[", "h2", "]"}], ",", "\"\<,\>\"", ",", 
          RowBox[{"ToString", "[", "h3", "]"}], ",", "\"\<,\>\"", ",", 
          RowBox[{"ToString", "[", "h", "]"}], ",", "\"\<))\>\""}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ExternalEvaluate", "[", 
          RowBox[{"\"\<Python\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"StringJoin", "[", 
              RowBox[{
              "\"\<\nfrom ctypes import*\naribtrary_precision_blocks = \
CDLL(\\\"\>\"", ",", "dynamiclibPATH", ",", 
               "\"\<\\\")\nGc = aribtrary_precision_blocks.Gpythonwrapper\n\
Gc.restype = POINTER(c_char * 1000)\nfree = aribtrary_precision_blocks.freeme\
\n\ndef G(D1,D2,D3,h1,h2,h3,h):\n    S = \
Gc(c_int(D1),c_int(D2),c_int(D3),c_double(h1),c_double(h2),c_double(h3),c_\
double(h))\n    Res = (S.contents[:3500]).decode(\\\"utf-8\\\") \n    return \
Res\n\n\>\""}], "]"}], ",", "input"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "//", "ToExpression"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93504719482084*^9, 3.935047587833077*^9}, {
   3.935048606143322*^9, 3.935048614230219*^9}, {3.935048644782244*^9, 
   3.9350486751359377`*^9}, {3.935048709406693*^9, 3.935048712734673*^9}, {
   3.9350496655926123`*^9, 3.935049675327161*^9}, {3.941196960296161*^9, 
   3.941196981088006*^9}, 
   3.941197268603346*^9},ExpressionUUID->"062ac58f-08a9-475b-9f2b-\
87d85268d428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fobj", "[", 
   RowBox[{"\[Chi]1_", ",", "\[Chi]2_", ",", "\[Chi]3_", ",", "data_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"p2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      SuperscriptBox["\[Chi]1", 
       RowBox[{"p1", "[", 
        RowBox[{"[", "1", "]"}], "]"}]], 
      SuperscriptBox["\[Chi]2", "\[CapitalDelta]\[Phi]"], " ", 
      SuperscriptBox["\[Chi]3", 
       RowBox[{"p2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"p1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", 
        RowBox[{"p2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", "\[Chi]1", ",", 
        "\[Chi]2", ",", "\[Chi]3"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "data"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p2", ",", "data"}], "}"}]}], "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Chi]2", "\[CapitalDelta]\[Phi]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "2", "]"}], "]"}], 
         SuperscriptBox["\[Chi]1", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]], 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"2", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[Chi]1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "data"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "2", "]"}], "]"}], 
         SuperscriptBox["\[Chi]3", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]], 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"2", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[Chi]3"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "data"}], "}"}]}], "]"}], "+", "1"}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.901012630080782*^9, {3.9010809973208733`*^9, 3.901081122501953*^9}, {
   3.901186655618288*^9, 3.901186667792192*^9}, 3.9048211963194313`*^9, {
   3.905941936503455*^9, 3.9059419383454847`*^9}, 3.906008001971471*^9, {
   3.906008429249033*^9, 3.906008429575879*^9}, {3.906008460013266*^9, 
   3.906008545052999*^9}, 3.907903513689842*^9, {3.907903572273797*^9, 
   3.907903655146867*^9}, {3.90790660644487*^9, 3.907906614756847*^9}, {
   3.907909188217592*^9, 3.907909193131734*^9}, {3.919762669937944*^9, 
   3.919762745810018*^9}, {3.91976278130486*^9, 3.9197628096251373`*^9}, {
   3.919762905940896*^9, 3.919762925413624*^9}, {3.919767183814908*^9, 
   3.91976725447733*^9}, {3.91976737074651*^9, 3.919767418454355*^9}, {
   3.919770923263731*^9, 3.919770931913046*^9}, {3.919770989906992*^9, 
   3.919770992894545*^9}, {3.921558100526989*^9, 3.921558101260241*^9}, {
   3.921570493796525*^9, 3.9215705215258827`*^9}, {3.921571008866086*^9, 
   3.921571052408938*^9}, {3.921571248200139*^9, 3.921571250023359*^9}, {
   3.921572378857963*^9, 3.9215723858698*^9}, 3.921578018803548*^9, {
   3.921578542711602*^9, 3.9215785747945213`*^9}, {3.934962714480165*^9, 
   3.934962723904567*^9}, {3.934962840991406*^9, 3.934962929927913*^9}, {
   3.934962985849257*^9, 3.934962994960737*^9}, {3.935036614257716*^9, 
   3.9350367966131477`*^9}, {3.935036974426332*^9, 3.935036976737644*^9}, {
   3.935049135158987*^9, 3.935049180272267*^9}, {3.93504943743061*^9, 
   3.935049440352111*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"2ebb6faa-099d-450d-8c69-23b21d50c5d6"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"fobj", "[", 
               RowBox[{"\[Chi]1", ",", "\[Chi]2", ",", "\[Chi]3", ",", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Spectrum", "[", 
                    RowBox[{"[", "\[CapitalDelta]1index", "]"}], "]"}], ",", 
                   RowBox[{"OPE", "[", 
                    RowBox[{"[", "\[CapitalDelta]1index", "]"}], "]"}]}], 
                  "}"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Chi]1", ",", "a"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Chi]2", ",", "b"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Chi]3", ",", "c"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Chi]1", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"\[Chi]2", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"\[Chi]3", "->", 
           RowBox[{"1", "/", "3"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"h1_", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", "h3_", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"]}], "]"}], ":>", 
          RowBox[{"GC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", "h1", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", "h3", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "D1_", ",", "D2_", ",", 
               "D3_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"h1_", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", "h3_", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"]}], "]"}], ":>", 
          RowBox[{"GC", "[", 
           RowBox[{"D1", ",", "D2", ",", "D3", ",", "h1", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], ",", "h3", ",", 
            RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}]}], "]"}]}]}], 
        "}"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"objl", "=", 
     RowBox[{"Crossvecs", "/.", 
      RowBox[{"G", "->", "f"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"obj", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"objl", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Chi]1", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"\[Chi]2", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"\[Chi]3", "->", 
           RowBox[{"1", "/", "3"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "objl", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"obj", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"obj", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "objl", "]"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"h", "->", "\[CapitalDelta]\[Phi]"}]}], "]"}], ",", 
       "\[Infinity]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"obj", "//", "N"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<h=\>\"", ",", 
        RowBox[{"ToString", "[", 
         RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], "]"}], ",", 
        "\"\</\[CapitalLambda]_\>\"", ",", 
        RowBox[{"ToString", "[", "\[CapitalLambda]6", "]"}], ",", 
        "\"\<_\[CapitalDelta]\[Phi]_\>\"", ",", 
        RowBox[{"ToString", "[", 
         RowBox[{"\[CapitalDelta]\[Phi]", "//", "N"}], "]"}], ",", 
        "\"\<_\[CapitalDelta]1_\>\"", ",", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "+", "1", "-", 
            RowBox[{"200", "*", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1index", "-", "1"}], ")"}], 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]]}]}], ")"}], "//", "N"}], "]"}], ",", 
        "\"\<.txt\>\""}], "]"}], ",", 
      RowBox[{"{", "obj", "}"}], ",", "\"\<Text\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]1index", ",", "1", ",", "6"}], "}"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.901012630080782*^9, {3.9010809973208733`*^9, 3.901081122501953*^9}, {
   3.901186655618288*^9, 3.901186667792192*^9}, 3.9048211963194313`*^9, {
   3.905941936503455*^9, 3.9059419383454847`*^9}, 3.906008001971471*^9, {
   3.906008429249033*^9, 3.906008429575879*^9}, {3.906008460013266*^9, 
   3.906008545052999*^9}, 3.907903513689842*^9, {3.907903572273797*^9, 
   3.907903655146867*^9}, {3.90790660644487*^9, 3.907906614756847*^9}, {
   3.907909188217592*^9, 3.907909193131734*^9}, {3.919762669937944*^9, 
   3.919762745810018*^9}, {3.91976278130486*^9, 3.9197628096251373`*^9}, {
   3.919762905940896*^9, 3.919762925413624*^9}, {3.919767183814908*^9, 
   3.91976725447733*^9}, {3.91976737074651*^9, 3.919767418454355*^9}, {
   3.919770923263731*^9, 3.919770931913046*^9}, {3.919770989906992*^9, 
   3.919770992894545*^9}, {3.921558100526989*^9, 3.921558101260241*^9}, {
   3.921570493796525*^9, 3.9215705215258827`*^9}, {3.921571008866086*^9, 
   3.921571052408938*^9}, {3.921571248200139*^9, 3.921571250023359*^9}, {
   3.921572378857963*^9, 3.9215723858698*^9}, 3.921578018803548*^9, {
   3.921578542711602*^9, 3.9215785747945213`*^9}, {3.935045979838518*^9, 
   3.935046042438682*^9}, {3.935049382758547*^9, 3.93504939381517*^9}, {
   3.935049485002338*^9, 3.935049589289795*^9}, {3.93504962305693*^9, 
   3.935049633199712*^9}, {3.935050361782213*^9, 3.935050362176865*^9}, {
   3.935643477457807*^9, 3.935643551473896*^9}, {3.937369715869158*^9, 
   3.937369725332616*^9}, {3.938502366283678*^9, 3.938502403025222*^9}, 
   3.939874882354369*^9, {3.939875794164493*^9, 3.939875797486721*^9}, 
   3.939875933452601*^9, 3.939877137534823*^9, 3.9411895749442873`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"0249885e-8cce-4187-a0ef-0cf3033af5da"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1383, 855},
WindowMargins->{{-1442.25, Automatic}, {Automatic, -22.5}},
Magnification:>1. Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"76053985-37a0-44f3-acfe-73fda1fb20e7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 98, "Title",ExpressionUUID->"f8499b90-280a-4d34-93f6-db7407f65e0a"],
Cell[744, 27, 1298, 30, 90, "Input",ExpressionUUID->"767be6f8-6cff-42c9-ae5c-76205b838190"],
Cell[CellGroupData[{
Cell[2067, 61, 207, 4, 69, "Chapter",ExpressionUUID->"8983e68d-0c19-499a-a52b-facb4e571c2e"],
Cell[2277, 67, 481, 10, 50, "Input",ExpressionUUID->"7fc1b3c9-ec97-40ed-a003-5df0ee85fb00"],
Cell[2761, 79, 727, 14, 50, "Input",ExpressionUUID->"50b8b4f7-e988-4727-b4f4-594da4fc95e4"],
Cell[CellGroupData[{
Cell[3513, 97, 217, 4, 67, "Section",ExpressionUUID->"8934559f-48bc-43f0-8d2b-f67f878b759b"],
Cell[3733, 103, 10105, 262, 70, "Input",ExpressionUUID->"3fde3627-eced-42da-bc4f-9299c37e81cb"]
}, Closed]],
Cell[CellGroupData[{
Cell[13875, 370, 303, 5, 53, "Section",ExpressionUUID->"1514e441-ffd2-4a16-950c-1dca95cd2e3e"],
Cell[14181, 377, 1052, 26, 70, "Input",ExpressionUUID->"de59a4b4-e9f4-4451-a359-cbc3f869c0bc"],
Cell[15236, 405, 2565, 70, 70, "Input",ExpressionUUID->"0dba4030-a36c-4c51-99c3-9e78a63ba737"]
}, Closed]],
Cell[CellGroupData[{
Cell[17838, 480, 560, 13, 53, "Section",ExpressionUUID->"1be3e9fa-ac77-4ed5-92e0-3cb44c2d76fe"],
Cell[18401, 495, 9384, 205, 70, "Input",ExpressionUUID->"b92126c9-3d2a-4637-893a-73b22cd733bc"]
}, Closed]],
Cell[CellGroupData[{
Cell[27822, 705, 643, 14, 53, "Section",ExpressionUUID->"326da673-678c-4e34-9e3a-148f5a3f7a75"],
Cell[28468, 721, 2740, 48, 70, "Input",ExpressionUUID->"27b762d7-2890-4767-82fb-775d670a2a68"],
Cell[31211, 771, 2235, 56, 70, "Input",ExpressionUUID->"2c74a216-1658-4074-b0ed-687b94382541"],
Cell[33449, 829, 2090, 55, 70, "Input",ExpressionUUID->"f59de36a-2371-4535-9d8f-980d437b4f14"]
}, Closed]],
Cell[CellGroupData[{
Cell[35576, 889, 607, 14, 53, "Section",ExpressionUUID->"99d4ffcf-a2d6-4655-822e-2295c660b6d7"],
Cell[36186, 905, 12599, 270, 70, "Input",ExpressionUUID->"292706fa-1fbe-429b-9786-d8b597c67ec3"]
}, Closed]],
Cell[CellGroupData[{
Cell[48822, 1180, 668, 14, 53, "Section",ExpressionUUID->"48138f28-9116-4a09-8c23-47e66915edd0"],
Cell[49493, 1196, 2740, 48, 110, "Input",ExpressionUUID->"2a6f3d37-acf4-4de5-a974-223b8fbf6d61"],
Cell[52236, 1246, 2814, 57, 31, "Input",ExpressionUUID->"a968b270-fb92-4a21-abce-b2d0a9ebe826"]
}, Closed]],
Cell[CellGroupData[{
Cell[55087, 1308, 660, 14, 53, "Section",ExpressionUUID->"36646d78-9307-4141-a039-236a862f82f4"],
Cell[55750, 1324, 11041, 235, 70, "Input",ExpressionUUID->"0e9daeef-f85e-4d7a-9f18-f7a50173f459"]
}, Closed]],
Cell[CellGroupData[{
Cell[66828, 1564, 774, 16, 53, "Section",ExpressionUUID->"b0e9db98-62b8-437a-99a6-effc963887a1"],
Cell[67605, 1582, 2740, 48, 110, "Input",ExpressionUUID->"cb0c4370-4b4c-4f9e-b628-4bc701befdf8"],
Cell[70348, 1632, 2396, 58, 74, "Input",ExpressionUUID->"949f8eb0-d101-4499-b003-373ab85b687a"],
Cell[72747, 1692, 2204, 56, 74, "Input",ExpressionUUID->"9c07f94e-eb20-4f7a-884c-7c65cfa4b2cf"]
}, Closed]],
Cell[CellGroupData[{
Cell[74988, 1753, 507, 8, 53, "Section",ExpressionUUID->"19a9b56f-dade-46b5-a560-d589a90f47f7"],
Cell[75498, 1763, 14995, 310, 70, "Input",ExpressionUUID->"efc82996-e298-419b-90ab-3fa3937c6455"]
}, Closed]],
Cell[CellGroupData[{
Cell[90530, 2078, 453, 7, 53, "Section",ExpressionUUID->"76592fad-a02d-4324-965a-814182eba504"],
Cell[90986, 2087, 7599, 153, 70, "Input",ExpressionUUID->"48c61ce9-74ea-40db-8f70-658dc67409ac"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[98634, 2246, 395, 6, 58, "Chapter",ExpressionUUID->"4fec5129-06ce-4e27-9fb6-66802e6f052f"],
Cell[99032, 2254, 873, 18, 50, "Input",ExpressionUUID->"7d8e69dd-810f-45d2-87ce-871b69ddcdab"],
Cell[99908, 2274, 212, 5, 29, "Input",ExpressionUUID->"b7c47a5a-01a7-4826-a8e1-8d77d80a938b"],
Cell[CellGroupData[{
Cell[100145, 2283, 212, 3, 29, "Input",ExpressionUUID->"18f1cf27-556f-4ac6-bbb3-8341126b028e"],
Cell[100360, 2288, 250, 4, 33, "Output",ExpressionUUID->"3c2d239d-5ef6-4703-8dd8-c1d59b277302"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100647, 2297, 166, 3, 67, "Section",ExpressionUUID->"6facfe36-28db-4d57-939a-719f794cac31"],
Cell[100816, 2302, 693, 18, 31, "Input",ExpressionUUID->"8c06786d-72a2-44e8-887f-82208ab5f686"],
Cell[101512, 2322, 1104, 22, 31, "Input",ExpressionUUID->"8818b822-4398-4fd4-ad6f-d4692bfbb5bf"],
Cell[CellGroupData[{
Cell[102641, 2348, 198, 3, 29, "Input",ExpressionUUID->"23a802a1-3982-4414-a0a1-4d57cbcc67e3"],
Cell[102842, 2353, 1372, 21, 33, "Output",ExpressionUUID->"a0988d4f-46a5-40f1-b9a6-382e41ac33e5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[104263, 2380, 154, 3, 53, "Section",ExpressionUUID->"1308be44-9f2e-4dd2-b20a-eed26406bb88"],
Cell[CellGroupData[{
Cell[104442, 2387, 1647, 31, 29, "Input",ExpressionUUID->"100ddaa5-81fd-47d6-bb58-ffd921ab4a40"],
Cell[CellGroupData[{
Cell[106114, 2422, 1040, 18, 23, "Print",ExpressionUUID->"bae78305-a13b-4e04-bc36-0d09f4581771"],
Cell[107157, 2442, 1040, 18, 23, "Print",ExpressionUUID->"db5724c9-2fc7-433f-b761-ed2d1d4992fa"],
Cell[108200, 2462, 1040, 18, 23, "Print",ExpressionUUID->"6db7b240-b4e5-49a0-a34d-611d0fbb936a"],
Cell[109243, 2482, 1041, 18, 23, "Print",ExpressionUUID->"84e7c7a0-8d9e-484f-a4d2-88f9f4835da3"],
Cell[110287, 2502, 1038, 18, 23, "Print",ExpressionUUID->"95205eba-d8f2-42ed-bbc8-01c786013fc2"],
Cell[111328, 2522, 1038, 18, 23, "Print",ExpressionUUID->"1170d1dc-c3b3-4848-917c-56aecb5915cf"],
Cell[112369, 2542, 1040, 18, 23, "Print",ExpressionUUID->"01bddf00-86b9-456e-ac34-ce76a067b7f1"],
Cell[113412, 2562, 1040, 18, 23, "Print",ExpressionUUID->"c5bc6d3d-55ec-4432-8c93-214f87fd5520"],
Cell[114455, 2582, 1040, 18, 23, "Print",ExpressionUUID->"bb45fe4c-6468-41d2-b4b1-b27b000f6e52"],
Cell[115498, 2602, 1042, 18, 23, "Print",ExpressionUUID->"793fe705-12f4-4453-838a-ff8c1ea5aa93"]
}, Open  ]],
Cell[116555, 2623, 1052, 27, 33, "Output",ExpressionUUID->"cfd15fa4-b514-410f-8700-e7589e73e859"]
}, Open  ]],
Cell[117622, 2653, 657, 15, 50, "Input",ExpressionUUID->"cf92d704-d321-41ae-b8ab-7024d9e15c18"],
Cell[118282, 2670, 2382, 59, 70, "Input",ExpressionUUID->"7290adb2-596e-4101-bc6d-e8d6a0285858"],
Cell[120667, 2731, 2419, 59, 90, "Input",ExpressionUUID->"1e3e6465-b902-461b-9841-37f22c01128e"],
Cell[123089, 2792, 1567, 36, 50, "Input",ExpressionUUID->"08151d9a-8ea9-43b4-9c77-33839c5947e3"],
Cell[124659, 2830, 1582, 35, 52, "Input",ExpressionUUID->"75c193d0-6fcf-4d28-a79d-eb24cc00b157"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[126290, 2871, 725, 16, 58, "Chapter",ExpressionUUID->"1a14f2cf-95e2-4d70-95ab-5e695dc2b0fc"],
Cell[127018, 2889, 1273, 19, 29, "Input",ExpressionUUID->"7dfc90e4-9c64-450c-95a5-bf716d930c11"],
Cell[128294, 2910, 443, 7, 29, "Input",ExpressionUUID->"ad293212-1951-4e06-8da1-52240d90216f"],
Cell[128740, 2919, 416, 10, 29, "Input",ExpressionUUID->"2c97ec32-59db-433f-8526-d835428a4796"],
Cell[CellGroupData[{
Cell[129181, 2933, 315, 5, 67, "Section",ExpressionUUID->"8e25df02-f997-47fe-87fe-874cdbb21acf"],
Cell[129499, 2940, 3193, 70, 98, "Input",ExpressionUUID->"9550a04c-78b7-43f0-ad8c-ddde5bc6b71d"]
}, Closed]],
Cell[CellGroupData[{
Cell[132729, 3015, 378, 6, 53, "Section",ExpressionUUID->"4e1fe8f8-07f2-4f3f-bab1-f57616f0d1c1"],
Cell[133110, 3023, 291, 4, 29, "Input",ExpressionUUID->"35877f01-91c0-4fbe-a69b-bc042b8b176c"],
Cell[133404, 3029, 908, 20, 29, "Input",ExpressionUUID->"978a8673-a780-4656-bcab-f08cc7728332"],
Cell[CellGroupData[{
Cell[134337, 3053, 2347, 59, 141, "Input",ExpressionUUID->"c192d2de-8097-457f-a598-8c26790d101d"],
Cell[136687, 3114, 1526, 36, 54, "Output",ExpressionUUID->"cd7daa85-b670-48ac-9b82-d46f0f012b11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138250, 3155, 2089, 54, 141, "Input",ExpressionUUID->"2b51112a-a670-4179-ad71-f05accba5a3c"],
Cell[140342, 3211, 1669, 38, 80, "Output",ExpressionUUID->"2dbe3220-62db-48ea-b992-7c75c5522bca"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[142060, 3255, 274, 4, 53, "Section",ExpressionUUID->"6fe89501-aa3e-495c-99fc-f84fa519b65f"],
Cell[CellGroupData[{
Cell[142359, 3263, 599, 9, 54, "Subsection",ExpressionUUID->"6d80ff8b-396b-4f32-af2e-b11ef22760dc"],
Cell[142961, 3274, 14199, 333, 572, "Input",ExpressionUUID->"204d92dd-b9a2-436d-875f-f5f6707c62c3"]
}, Closed]],
Cell[CellGroupData[{
Cell[157197, 3612, 602, 9, 38, "Subsection",ExpressionUUID->"e1c3797c-3c25-43dc-ab87-8b72bc6bc1b8"],
Cell[157802, 3623, 1627, 45, 74, "Input",ExpressionUUID->"c7847543-cd92-4399-97eb-3f6de98ee7c6"],
Cell[159432, 3670, 11160, 231, 418, "Input",ExpressionUUID->"6a0e8ec7-d1a5-4c80-91d7-e6b20dde2058"]
}, Closed]],
Cell[CellGroupData[{
Cell[170629, 3906, 628, 9, 38, "Subsection",ExpressionUUID->"ae09e899-a8fa-4bdf-b017-a4abcb5b08ae"],
Cell[171260, 3917, 2380, 51, 359, "Input",ExpressionUUID->"062ac58f-08a9-475b-9f2b-87d85268d428"],
Cell[173643, 3970, 4212, 98, 54, "Input",ExpressionUUID->"2ebb6faa-099d-450d-8c69-23b21d50c5d6"],
Cell[177858, 4070, 7453, 167, 321, "Input",ExpressionUUID->"0249885e-8cce-4187-a0ef-0cf3033af5da"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> code/Generate_Functionals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    104050,       2153]
NotebookOptionsPosition[    101421,       2105]
NotebookOutlinePosition[    101860,       2122]
CellTagsIndexPosition[    101817,       2119]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Chordal  Decomposition Functional Generator", "Title",
 CellChangeTimes->{{3.898261164847272*^9, 3.898261184285778*^9}, {
   3.918288041566951*^9, 3.918288045647683*^9}, {3.918473371629729*^9, 
   3.9184733821944437`*^9}, 3.9186348391441307`*^9, {3.919271693236081*^9, 
   3.919271697174001*^9}, 3.919418060032113*^9, {3.941175059357421*^9, 
   3.941175061781432*^9}},ExpressionUUID->"4a1c5d57-66bd-4e9d-89db-\
6c058bb45cdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "notebook", " ", "is", " ", "part", " ", "of", " ", "the", 
    " ", "ancillary", " ", "code", " ", "to", " ", "the", " ", "paper", " ", 
    "\"\<Sparsity in the numerical six-point bootstrap\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Author", ":", " ", 
    RowBox[{"Sebastian", "-", 
     RowBox[{"Philip", " ", "Harris", " ", "2025."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", 
    RowBox[{"please", " ", "acknowledge", " ", 
     RowBox[{"it", "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.941197163025983*^9, 3.941197187481235*^9}, {
  3.941197378507085*^9, 3.941197392675224*^9}, {3.941197836887723*^9, 
  3.941197874703924*^9}, {3.941197933352695*^9, 3.9411981241383038`*^9}, {
  3.941198195379384*^9, 3.94119821285133*^9}, {3.941199296706386*^9, 
  3.941199299538271*^9}, {3.959764778047579*^9, 
  3.9597647843382673`*^9}},ExpressionUUID->"bcb905dc-8f66-4d3a-ae95-\
7a1d7f717e78"],

Cell[CellGroupData[{

Cell["1. Parameters", "Chapter",
 CellChangeTimes->{{3.898305476735081*^9, 
  3.898305494478125*^9}},ExpressionUUID->"5a9753dd-3208-4762-a42f-\
1574fb6fa9b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Maximum", " ", "total", " ", "number", " ", "of", " ", "derivatives"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]", "=", "2"}], ";", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Selection", " ", "of", " ", "X", " ", "matrices", " ", "from", " ", 
     "the", " ", "generic", " ", "ansatz", " ", "to", " ", "disregard"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRemove", "[", "1", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRemove", "[", "2", "]"}], "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRemove", "[", "4", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "131", "}"}], ",", 
       RowBox[{"{", "136", "}"}], ",", 
       RowBox[{"{", "139", "}"}], ",", 
       RowBox[{"{", "140", "}"}], ",", 
       RowBox[{"{", "145", "}"}], ",", 
       RowBox[{"{", "146", "}"}], ",", 
       RowBox[{"{", "157", "}"}], ",", 
       RowBox[{"{", "162", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRemove", "[", "5", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "249", "}"}], ",", 
       RowBox[{"{", "256", "}"}], ",", 
       RowBox[{"{", "260", "}"}], ",", 
       RowBox[{"{", "261", "}"}], ",", 
       RowBox[{"{", "269", "}"}], ",", 
       RowBox[{"{", "270", "}"}], ",", 
       RowBox[{"{", "273", "}"}], ",", 
       RowBox[{"{", "274", "}"}], ",", 
       RowBox[{"{", "275", "}"}], ",", 
       RowBox[{"{", "281", "}"}], ",", 
       RowBox[{"{", "283", "}"}], ",", 
       RowBox[{"{", "284", "}"}], ",", 
       RowBox[{"{", "285", "}"}], ",", 
       RowBox[{"{", "299", "}"}], ",", 
       RowBox[{"{", "306", "}"}], ",", 
       RowBox[{"{", "310", "}"}], ",", 
       RowBox[{"{", "311", "}"}], ",", 
       RowBox[{"{", "319", "}"}], ",", 
       RowBox[{"{", "320", "}"}], ",", 
       RowBox[{"{", "326", "}"}], ",", 
       RowBox[{"{", "340", "}"}], ",", 
       RowBox[{"{", "347", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRemove", "[", "6", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "431", "}"}], ",", 
       RowBox[{"{", "440", "}"}], ",", 
       RowBox[{"{", "445", "}"}], ",", 
       RowBox[{"{", "446", "}"}], ",", 
       RowBox[{"{", "457", "}"}], ",", 
       RowBox[{"{", "458", "}"}], ",", 
       RowBox[{"{", "462", "}"}], ",", 
       RowBox[{"{", "463", "}"}], ",", 
       RowBox[{"{", "474", "}"}], ",", 
       RowBox[{"{", "475", "}"}], ",", 
       RowBox[{"{", "478", "}"}], ",", 
       RowBox[{"{", "479", "}"}], ",", 
       RowBox[{"{", "480", "}"}], ",", 
       RowBox[{"{", "481", "}"}], ",", 
       RowBox[{"{", "489", "}"}], ",", 
       RowBox[{"{", "491", "}"}], ",", 
       RowBox[{"{", "492", "}"}], ",", 
       RowBox[{"{", "493", "}"}], ",", 
       RowBox[{"{", "494", "}"}], ",", 
       RowBox[{"{", "511", "}"}], ",", 
       RowBox[{"{", "520", "}"}], ",", 
       RowBox[{"{", "525", "}"}], ",", 
       RowBox[{"{", "536", "}"}], ",", 
       RowBox[{"{", "540", "}"}], ",", 
       RowBox[{"{", "541", "}"}], ",", 
       RowBox[{"{", "542", "}"}], ",", 
       RowBox[{"{", "553", "}"}], ",", 
       RowBox[{"{", "554", "}"}], ",", 
       RowBox[{"{", "562", "}"}], ",", 
       RowBox[{"{", "563", "}"}], ",", 
       RowBox[{"{", "592", "}"}], ",", 
       RowBox[{"{", "593", "}"}], ",", 
       RowBox[{"{", "604", "}"}], ",", 
       RowBox[{"{", "613", "}"}], ",", 
       RowBox[{"{", "619", "}"}], ",", 
       RowBox[{"{", "636", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRemove", "[", "7", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "703", "}"}], ",", 
       RowBox[{"{", "714", "}"}], ",", 
       RowBox[{"{", "720", "}"}], ",", 
       RowBox[{"{", "721", "}"}], ",", 
       RowBox[{"{", "735", "}"}], ",", 
       RowBox[{"{", "736", "}"}], ",", 
       RowBox[{"{", "741", "}"}], ",", 
       RowBox[{"{", "742", "}"}], ",", 
       RowBox[{"{", "743", "}"}], ",", 
       RowBox[{"{", "755", "}"}], ",", 
       RowBox[{"{", "759", "}"}], ",", 
       RowBox[{"{", "760", "}"}], ",", 
       RowBox[{"{", "761", "}"}], ",", 
       RowBox[{"{", "765", "}"}], ",", 
       RowBox[{"{", "766", "}"}], ",", 
       RowBox[{"{", "767", "}"}], ",", 
       RowBox[{"{", "768", "}"}], ",", 
       RowBox[{"{", "777", "}"}], ",", 
       RowBox[{"{", "781", "}"}], ",", 
       RowBox[{"{", "782", "}"}], ",", 
       RowBox[{"{", "785", "}"}], ",", 
       RowBox[{"{", "786", "}"}], ",", 
       RowBox[{"{", "787", "}"}], ",", 
       RowBox[{"{", "788", "}"}], ",", 
       RowBox[{"{", "791", "}"}], ",", 
       RowBox[{"{", "792", "}"}], ",", 
       RowBox[{"{", "793", "}"}], ",", 
       RowBox[{"{", "794", "}"}], ",", 
       RowBox[{"{", "795", "}"}], ",", 
       RowBox[{"{", "804", "}"}], ",", 
       RowBox[{"{", "805", "}"}], ",", 
       RowBox[{"{", "808", "}"}], ",", 
       RowBox[{"{", "809", "}"}], ",", 
       RowBox[{"{", "810", "}"}], ",", 
       RowBox[{"{", "812", "}"}], ",", 
       RowBox[{"{", "813", "}"}], ",", 
       RowBox[{"{", "814", "}"}], ",", 
       RowBox[{"{", "815", "}"}], ",", 
       RowBox[{"{", "816", "}"}], ",", 
       RowBox[{"{", "836", "}"}], ",", 
       RowBox[{"{", "847", "}"}], ",", 
       RowBox[{"{", "853", "}"}], ",", 
       RowBox[{"{", "854", "}"}], ",", 
       RowBox[{"{", "868", "}"}], ",", 
       RowBox[{"{", "869", "}"}], ",", 
       RowBox[{"{", "874", "}"}], ",", 
       RowBox[{"{", "875", "}"}], ",", 
       RowBox[{"{", "876", "}"}], ",", 
       RowBox[{"{", "888", "}"}], ",", 
       RowBox[{"{", "892", "}"}], ",", 
       RowBox[{"{", "893", "}"}], ",", 
       RowBox[{"{", "894", "}"}], ",", 
       RowBox[{"{", "898", "}"}], ",", 
       RowBox[{"{", "899", "}"}], ",", 
       RowBox[{"{", "900", "}"}], ",", 
       RowBox[{"{", "901", "}"}], ",", 
       RowBox[{"{", "910", "}"}], ",", 
       RowBox[{"{", "914", "}"}], ",", 
       RowBox[{"{", "915", "}"}], ",", 
       RowBox[{"{", "918", "}"}], ",", 
       RowBox[{"{", "919", "}"}], ",", 
       RowBox[{"{", "920", "}"}], ",", 
       RowBox[{"{", "921", "}"}], ",", 
       RowBox[{"{", "930", "}"}], ",", 
       RowBox[{"{", "931", "}"}], ",", 
       RowBox[{"{", "934", "}"}], ",", 
       RowBox[{"{", "935", "}"}], ",", 
       RowBox[{"{", "936", "}"}], ",", 
       RowBox[{"{", "956", "}"}], ",", 
       RowBox[{"{", "967", "}"}], ",", 
       RowBox[{"{", "973", "}"}], ",", 
       RowBox[{"{", "974", "}"}], ",", 
       RowBox[{"{", "988", "}"}], ",", 
       RowBox[{"{", "989", "}"}], ",", 
       RowBox[{"{", "994", "}"}], ",", 
       RowBox[{"{", "995", "}"}], ",", 
       RowBox[{"{", "996", "}"}], ",", 
       RowBox[{"{", "1008", "}"}], ",", 
       RowBox[{"{", "1012", "}"}], ",", 
       RowBox[{"{", "1013", "}"}], ",", 
       RowBox[{"{", "1014", "}"}], ",", 
       RowBox[{"{", "1023", "}"}], ",", 
       RowBox[{"{", "1027", "}"}], ",", 
       RowBox[{"{", "1028", "}"}], ",", 
       RowBox[{"{", "1037", "}"}], ",", 
       RowBox[{"{", "1038", "}"}], ",", 
       RowBox[{"{", "1058", "}"}], ",", 
       RowBox[{"{", "1069", "}"}], ",", 
       RowBox[{"{", "1075", "}"}], ",", 
       RowBox[{"{", "1076", "}"}], ",", 
       RowBox[{"{", "1090", "}"}], ",", 
       RowBox[{"{", "1091", "}"}], ",", 
       RowBox[{"{", "1103", "}"}], ",", 
       RowBox[{"{", "1112", "}"}], ",", 
       RowBox[{"{", "1138", "}"}], ",", 
       RowBox[{"{", "1149", "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8983055805874653`*^9, 3.898305692792753*^9}, {
   3.89830817665285*^9, 3.898308271492771*^9}, {3.898308448788538*^9, 
   3.898308451964768*^9}, {3.8983084832275863`*^9, 3.898308490309004*^9}, 
   3.89830854344501*^9, {3.8983087159106007`*^9, 3.89830873885463*^9}, {
   3.89830903193758*^9, 3.898309045329582*^9}, {3.898309517350031*^9, 
   3.898309518741545*^9}, {3.8983096077739477`*^9, 3.898309660513372*^9}, {
   3.898309867213112*^9, 3.898309881856539*^9}, {3.898310139094583*^9, 
   3.8983101433865957`*^9}, {3.898310225584378*^9, 3.898310247243821*^9}, {
   3.898310283510964*^9, 3.898310375260221*^9}, {3.898310426125739*^9, 
   3.8983104261981583`*^9}, {3.898310495021701*^9, 3.898310495085101*^9}, 
   3.8983105748476257`*^9, 3.898310646311315*^9, 3.89831069478963*^9, 
   3.898310726494975*^9, {3.898310774983986*^9, 3.898310775127371*^9}, {
   3.89831087553815*^9, 3.898310886074218*^9}, {3.89831109055434*^9, 
   3.898311131739064*^9}, 3.8983115906822853`*^9, {3.898311626354341*^9, 
   3.898311626385408*^9}, 3.898312204691703*^9, {3.898314480157456*^9, 
   3.898314508700666*^9}, {3.89831495652535*^9, 3.898314956640301*^9}, {
   3.898314987586844*^9, 3.898314987697215*^9}, {3.898315109917778*^9, 
   3.89831511031348*^9}, {3.8983155732852163`*^9, 3.898315580652998*^9}, 
   3.898315618555947*^9, {3.89831566939122*^9, 3.898315672324959*^9}, 
   3.898315716352784*^9, {3.898316357987156*^9, 3.898316358037996*^9}, {
   3.898316671071948*^9, 3.898316674216177*^9}, {3.89831695887125*^9, 
   3.8983169717265*^9}, {3.898317227205705*^9, 3.898317258588415*^9}, {
   3.898317694136683*^9, 3.898317700309914*^9}, 3.898318012434341*^9, {
   3.898318195423795*^9, 3.898318198305705*^9}, {3.89831824550998*^9, 
   3.898318245789818*^9}, {3.898318694570705*^9, 3.898318779710269*^9}, {
   3.898318875170177*^9, 3.898318882094277*^9}, {3.898319053280769*^9, 
   3.89831909535091*^9}, {3.900393065934115*^9, 3.900393073937801*^9}, 
   3.900393174494419*^9, {3.900393450840683*^9, 3.900393453351493*^9}, 
   3.9003936237008333`*^9, 3.900393835558296*^9, {3.900394036880163*^9, 
   3.900394046423245*^9}, {3.900394535376976*^9, 3.900394562231278*^9}, {
   3.900397449021325*^9, 3.900397486711181*^9}, {3.90039762267015*^9, 
   3.900397623051976*^9}, {3.900397722630056*^9, 3.900397746452722*^9}, {
   3.9003980312081203`*^9, 3.900398041526513*^9}, 3.900402245880673*^9, {
   3.900402527028442*^9, 3.900402529907227*^9}, {3.900402579339621*^9, 
   3.900402586299345*^9}, {3.9004026221646147`*^9, 3.900402626163776*^9}, 
   3.900403017241398*^9, 3.900403061926959*^9, {3.90040326435483*^9, 
   3.900403266703095*^9}, {3.900403384953998*^9, 3.900403389143776*^9}, {
   3.900403533306677*^9, 3.900403537643786*^9}, {3.900559994829587*^9, 
   3.900559997669654*^9}, {3.900560059806944*^9, 3.900560062357896*^9}, {
   3.900560265098178*^9, 3.900560283663837*^9}, {3.900560808741626*^9, 
   3.900560810795359*^9}, 3.900560862135559*^9, {3.90056096034439*^9, 
   3.900560966452321*^9}, 3.900573672927441*^9, 3.900587123837617*^9, {
   3.90058720765711*^9, 3.900587209333515*^9}, {3.900587288368437*^9, 
   3.900587288589191*^9}, {3.900587646313354*^9, 3.900587654072898*^9}, {
   3.900587736923129*^9, 3.900587740800556*^9}, 3.900587825051021*^9, {
   3.9006460141420383`*^9, 3.9006460320803547`*^9}, {3.900646149071289*^9, 
   3.900646149323559*^9}, 3.900646209888015*^9, 3.900646272864393*^9, {
   3.9006464766574583`*^9, 3.900646480248242*^9}, {3.900646569329789*^9, 
   3.900646572065131*^9}, {3.900646634595084*^9, 3.900646636724277*^9}, {
   3.900646792858549*^9, 3.900646846234568*^9}, {3.900646879195147*^9, 
   3.9006468838744383`*^9}, {3.900646990292592*^9, 3.900647052276013*^9}, {
   3.900647291695072*^9, 3.900647317652829*^9}, 3.900647417815828*^9, {
   3.900647492632443*^9, 3.900647493416091*^9}, 3.900647645641275*^9, {
   3.9006477404177856`*^9, 3.900647741551458*^9}, {3.900647989971504*^9, 
   3.90064799785321*^9}, {3.900648197252112*^9, 3.900648205482519*^9}, {
   3.9006489998579187`*^9, 3.9006490058230963`*^9}, {3.900649287387223*^9, 
   3.900649322034087*^9}, {3.900649433867086*^9, 3.9006494683752337`*^9}, 
   3.900649621621559*^9, {3.900651087293377*^9, 3.900651088138906*^9}, 
   3.900651384174686*^9, {3.900659766230772*^9, 3.900659766582464*^9}, {
   3.900659801958963*^9, 3.900659802308476*^9}, {3.9006603678988037`*^9, 
   3.9006604173439837`*^9}, {3.900660475451523*^9, 3.900660504559224*^9}, {
   3.900660575003695*^9, 3.900660575497856*^9}, {3.900660754565393*^9, 
   3.900660754894575*^9}, {3.900661037584092*^9, 3.900661037932203*^9}, {
   3.900661200046819*^9, 3.9006612149092083`*^9}, {3.900661320794121*^9, 
   3.900661324146882*^9}, {3.9006613833296547`*^9, 3.900661385046814*^9}, 
   3.900661566698564*^9, {3.900661752418588*^9, 3.900661752774671*^9}, {
   3.900661831723349*^9, 3.900661833383767*^9}, {3.900661887236657*^9, 
   3.90066188827602*^9}, {3.9006620295091963`*^9, 3.900662036385056*^9}, {
   3.90066233163811*^9, 3.9006623553480597`*^9}, {3.90066276978588*^9, 
   3.900662799103428*^9}, 3.900662838952284*^9, {3.9006628857215853`*^9, 
   3.900662890022998*^9}, {3.900663831485592*^9, 3.9006638322161303`*^9}, {
   3.9006640733359413`*^9, 3.900664090494364*^9}, 3.900664158254313*^9, {
   3.9006644554499907`*^9, 3.900664455795409*^9}, {3.900664716835325*^9, 
   3.900664721505829*^9}, {3.900664896774003*^9, 3.900664897109806*^9}, {
   3.900665174206575*^9, 3.900665185619947*^9}, 3.900665276483115*^9, 
   3.900665339991858*^9, {3.900665436647373*^9, 3.900665439770421*^9}, {
   3.900665664425111*^9, 3.900665693893985*^9}, 3.900665903714297*^9, {
   3.900666021225811*^9, 3.900666023298046*^9}, {3.900666163092164*^9, 
   3.900666171225054*^9}, {3.900669134677238*^9, 3.90066917016225*^9}, 
   3.900669304623588*^9, 3.900669392264153*^9, {3.900669739938191*^9, 
   3.900669746664727*^9}, {3.900670027816674*^9, 3.9006700531551847`*^9}, {
   3.9006733921008263`*^9, 3.900673398813654*^9}, {3.900673446599369*^9, 
   3.900673451870125*^9}, 3.900673586185658*^9, {3.90067389595151*^9, 
   3.900673898086815*^9}, 3.900676937543779*^9, {3.900677596952757*^9, 
   3.900677597297749*^9}, {3.900677657169264*^9, 3.900677657922398*^9}, 
   3.900677780850729*^9, {3.900678544320256*^9, 3.9006785497502623`*^9}, 
   3.900678706088901*^9, 3.900678939074034*^9, {3.900679005393999*^9, 
   3.900679005756279*^9}, {3.900679066442107*^9, 3.9006790776098433`*^9}, 
   3.900679124659599*^9, {3.9006792257484407`*^9, 3.900679226118635*^9}, 
   3.900679258196347*^9, {3.900679353028553*^9, 3.900679354043366*^9}, {
   3.900679495838182*^9, 3.900679512373055*^9}, 3.9006795764888563`*^9, 
   3.9006796454656143`*^9, {3.900679719505404*^9, 3.9006797198567553`*^9}, {
   3.900679823953475*^9, 3.9006798279182777`*^9}, {3.900733009980321*^9, 
   3.900733010327557*^9}, {3.900733146885425*^9, 3.900733147234299*^9}, {
   3.90073321783651*^9, 3.900733238017886*^9}, {3.900733329981945*^9, 
   3.9007333311235332`*^9}, {3.900733429062706*^9, 3.9007334294148197`*^9}, {
   3.900733564207947*^9, 3.900733572566729*^9}, {3.900733782740913*^9, 
   3.900733788874096*^9}, {3.900734300075568*^9, 3.900734330273705*^9}, {
   3.900734466190511*^9, 3.900734469547083*^9}, {3.900735715327492*^9, 
   3.9007357257783813`*^9}, {3.900735885710994*^9, 3.90073589316907*^9}, {
   3.900735974976364*^9, 3.900735975374552*^9}, {3.900736097594541*^9, 
   3.90073610187471*^9}, {3.900736333379413*^9, 3.900736360977075*^9}, {
   3.900736591711514*^9, 3.90073659207183*^9}, {3.900736987138228*^9, 
   3.900737025830023*^9}, {3.900737681625436*^9, 3.900737682161024*^9}, {
   3.900737857323002*^9, 3.90073785756371*^9}, {3.900737904540103*^9, 
   3.900737909677301*^9}, {3.9007380913341837`*^9, 3.900738091578098*^9}, {
   3.900738405453898*^9, 3.900738416261383*^9}, {3.900746762058601*^9, 
   3.900746762348996*^9}, 3.900747138580533*^9, {3.9007475530731983`*^9, 
   3.900747553835943*^9}, 3.900748172410061*^9, 3.900748671909235*^9, {
   3.900749483130814*^9, 3.9007494950759907`*^9}, {3.900749633997838*^9, 
   3.90074966812087*^9}, 3.90074975864751*^9, 3.9007505832053213`*^9, {
   3.900750678677557*^9, 3.900750678889084*^9}, 3.900751257930949*^9, 
   3.900752030574218*^9, {3.900988102443069*^9, 3.900988107103194*^9}, {
   3.900988195616938*^9, 3.900988196398741*^9}, 3.900990062333275*^9, 
   3.900992908144313*^9, 3.9009939315277576`*^9, 3.900994739164791*^9, {
   3.900994911091393*^9, 3.900994911375489*^9}, 3.900996805622721*^9, {
   3.90099897790018*^9, 3.900998978118955*^9}, {3.9010029368704567`*^9, 
   3.901002950386135*^9}, 3.901003380123742*^9, {3.901011609690201*^9, 
   3.901011617023343*^9}, {3.901013047310734*^9, 3.901013060249062*^9}, {
   3.901013262192678*^9, 3.901013262722898*^9}, {3.9010134340993223`*^9, 
   3.901013455845265*^9}, {3.901013775532798*^9, 3.901013775623841*^9}, 
   3.90101629801718*^9, 3.901016348959758*^9, {3.901016514027443*^9, 
   3.901016518021626*^9}, 3.90101660736446*^9, {3.901016720756729*^9, 
   3.901016733846539*^9}, 3.901016781045329*^9, {3.901016853261413*^9, 
   3.901016883525025*^9}, {3.901017051711603*^9, 3.901017073606458*^9}, {
   3.901017555827114*^9, 3.901017556064242*^9}, {3.901017603768887*^9, 
   3.901017634741342*^9}, {3.901017689013053*^9, 3.901017692484405*^9}, {
   3.901018072782879*^9, 3.901018075953389*^9}, 3.901018455768409*^9, {
   3.901018764652767*^9, 3.90101878918705*^9}, {3.9010192366339273`*^9, 
   3.901019238432685*^9}, {3.901019275273213*^9, 3.90101927799248*^9}, 
   3.90102075634134*^9, {3.901020803605495*^9, 3.901020809356489*^9}, 
   3.901020919073071*^9, {3.901021008591898*^9, 3.901021008826086*^9}, {
   3.901021101983509*^9, 3.9010211053265657`*^9}, {3.9010211731209517`*^9, 
   3.901021173356282*^9}, {3.901021364795462*^9, 3.9010213650291233`*^9}, {
   3.9010214824672194`*^9, 3.90102148430437*^9}, {3.901021611327443*^9, 
   3.901021623458655*^9}, 3.90102169822827*^9, {3.9010218355640087`*^9, 
   3.901021851141555*^9}, {3.901070142989394*^9, 3.9010701582782*^9}, 
   3.90107022998129*^9, 3.901070411207517*^9, {3.901070473015889*^9, 
   3.9010704854253683`*^9}, {3.9010705694634647`*^9, 3.901070584645628*^9}, {
   3.901070663368409*^9, 3.90107066985775*^9}, {3.901070786121608*^9, 
   3.901070792310367*^9}, {3.9010708504902153`*^9, 3.901070857585306*^9}, {
   3.9010709249575233`*^9, 3.901070925192065*^9}, {3.901070983987002*^9, 
   3.901070986693035*^9}, {3.901071096636328*^9, 3.901071122475142*^9}, {
   3.901071197844625*^9, 3.901071207307183*^9}, 3.901071343446262*^9, {
   3.90107184161772*^9, 3.901071842235797*^9}, {3.9010718917283697`*^9, 
   3.901071892190795*^9}, {3.901072007090889*^9, 3.901072010612961*^9}, {
   3.9010720780358973`*^9, 3.901072081105588*^9}, {3.90107237026256*^9, 
   3.901072394580964*^9}, {3.901072705926271*^9, 3.901072708166394*^9}, {
   3.9010727820970697`*^9, 3.901072783231956*^9}, {3.901080707858943*^9, 
   3.901080733871368*^9}, {3.901080949181675*^9, 3.901080951772533*^9}, {
   3.901081726809194*^9, 3.901081743923572*^9}, 3.901082426904668*^9, {
   3.901082622138617*^9, 3.901082622391062*^9}, {3.901082703060103*^9, 
   3.901082704843747*^9}, {3.9010829229719553`*^9, 3.901082935764103*^9}, {
   3.901083006101383*^9, 3.901083013340338*^9}, {3.90108317839844*^9, 
   3.90108317863802*^9}, {3.901083252935314*^9, 3.901083253179838*^9}, {
   3.90108331257592*^9, 3.901083313367197*^9}, {3.901083392673814*^9, 
   3.90108339458083*^9}, {3.901083533849224*^9, 3.901083534095509*^9}, {
   3.901083687858571*^9, 3.9010836994428387`*^9}, {3.901083818843967*^9, 
   3.901083820998169*^9}, {3.901084041944404*^9, 3.901084042183489*^9}, {
   3.901084249190919*^9, 3.9010842496852*^9}, {3.9010844076349897`*^9, 
   3.901084414337287*^9}, {3.9010845693698997`*^9, 3.901084577019553*^9}, {
   3.901084729771587*^9, 3.901084734549898*^9}, {3.901085173499232*^9, 
   3.901085212559764*^9}, {3.901085506759373*^9, 3.901085509688734*^9}, {
   3.901090364206609*^9, 3.901090370822501*^9}, {3.901090905085164*^9, 
   3.9010909098308783`*^9}, {3.901091622489526*^9, 3.90109162358433*^9}, {
   3.901092849700877*^9, 3.901092870636003*^9}, {3.901094644632962*^9, 
   3.901094647579676*^9}, 3.9010950655404873`*^9, {3.901095972146347*^9, 
   3.901096006410446*^9}, {3.901097331260119*^9, 3.901097342284453*^9}, {
   3.901097523070245*^9, 3.901097527228635*^9}, 3.901097862360946*^9, 
   3.901162385326308*^9, {3.901162595862125*^9, 3.901162599158981*^9}, {
   3.901162727918961*^9, 3.9011627304452953`*^9}, {3.901163101867742*^9, 
   3.90116310918608*^9}, 3.901163781222027*^9, {3.901164116393057*^9, 
   3.901164125859836*^9}, {3.90116477491053*^9, 3.901164794669702*^9}, 
   3.901166661469927*^9, 3.901167353531608*^9, {3.901167406734909*^9, 
   3.901167452861536*^9}, 3.901168148812625*^9, {3.901169662193399*^9, 
   3.9011696981622953`*^9}, 3.901170065555196*^9, {3.9011704623758287`*^9, 
   3.901170482717387*^9}, {3.901170781911422*^9, 3.901170803927306*^9}, {
   3.901174603375257*^9, 3.9011746076018457`*^9}, {3.90118954642785*^9, 
   3.901189554786841*^9}, {3.901190453028885*^9, 3.901190457093769*^9}, {
   3.901190709286373*^9, 3.901190720030939*^9}, 3.901191143988262*^9, {
   3.901246849543928*^9, 3.9012468599844437`*^9}, {3.901262874648711*^9, 
   3.901262878184247*^9}, {3.901262978785172*^9, 3.901263005210443*^9}, {
   3.9012634329883347`*^9, 3.9012634785795517`*^9}, 3.90126356898699*^9, {
   3.9012673591637363`*^9, 3.901267367195105*^9}, {3.901267701805861*^9, 
   3.901267703093742*^9}, {3.9012682105793457`*^9, 3.901268217562072*^9}, {
   3.901275825111774*^9, 3.901275845028659*^9}, {3.90127626962649*^9, 
   3.9012763006415663`*^9}, {3.90133510760296*^9, 3.901335131671383*^9}, 
   3.901337505991362*^9, {3.901337539802949*^9, 3.901337540671176*^9}, {
   3.901337584515779*^9, 3.901337584812298*^9}, 3.901337684902236*^9, {
   3.901337740099807*^9, 3.901337753245384*^9}, {3.901337868396196*^9, 
   3.90133786868782*^9}, 3.901337926857098*^9, {3.901338551981483*^9, 
   3.901338573404086*^9}, 3.9013389443512*^9, {3.901339000272001*^9, 
   3.901339004745919*^9}, 3.901339093270483*^9, {3.901339195874896*^9, 
   3.901339231010539*^9}, {3.901344963368958*^9, 3.901344979086254*^9}, {
   3.901345022920772*^9, 3.901345029984145*^9}, {3.901594128590959*^9, 
   3.901594132943615*^9}, {3.901594918994257*^9, 3.901594943712039*^9}, {
   3.901596933913246*^9, 3.901596942257812*^9}, {3.901599513419573*^9, 
   3.901599570628292*^9}, {3.901599758515025*^9, 3.901599760970344*^9}, 
   3.901599942152807*^9, {3.901612605188319*^9, 3.90161261967158*^9}, {
   3.9016128601376543`*^9, 3.90161286038034*^9}, {3.901614124168649*^9, 
   3.901614135112577*^9}, 3.901618046422515*^9, 3.901620864417914*^9, {
   3.901621043776561*^9, 3.9016210477131844`*^9}, {3.901621169978112*^9, 
   3.901621176249951*^9}, {3.901622975040454*^9, 3.901623008471634*^9}, {
   3.901623154257859*^9, 3.9016231549760637`*^9}, {3.901623228335737*^9, 
   3.901623230713155*^9}, {3.901623360862427*^9, 3.901623386154068*^9}, {
   3.901623498361562*^9, 3.901623523555719*^9}, 3.901623642036659*^9, {
   3.901623811732837*^9, 3.901623832542042*^9}, 3.901623901406842*^9, {
   3.901678444949356*^9, 3.901678533386028*^9}, {3.901681456700102*^9, 
   3.901681458395843*^9}, {3.901681749744062*^9, 3.901681750241979*^9}, 
   3.901681972322043*^9, {3.901682233818757*^9, 3.901682249785894*^9}, {
   3.901686792197637*^9, 3.901686793187397*^9}, {3.901693334673382*^9, 
   3.901693350926132*^9}, {3.901693568268631*^9, 3.901693573862803*^9}, {
   3.901693834132535*^9, 3.901693838997696*^9}, 3.901694053506528*^9, {
   3.90169416881955*^9, 3.9016941712402277`*^9}, {3.901694302819711*^9, 
   3.901694303144088*^9}, {3.901694452892123*^9, 3.901694463304228*^9}, {
   3.901715958935076*^9, 3.90171595970321*^9}, 3.901716004214072*^9, {
   3.901720075488623*^9, 3.901720086278309*^9}, {3.901720199237873*^9, 
   3.901720286841901*^9}, {3.9017206399292727`*^9, 3.901720640684952*^9}, {
   3.901720710603669*^9, 3.901720745207243*^9}, {3.901720788586617*^9, 
   3.901720809068735*^9}, {3.901720912688038*^9, 3.901720913379694*^9}, {
   3.9017211662887983`*^9, 3.90172117008*^9}, {3.901764632965621*^9, 
   3.901764633227837*^9}, {3.901764999169506*^9, 3.9017649994025917`*^9}, {
   3.901765137474596*^9, 3.901765138192878*^9}, {3.9017652634690723`*^9, 
   3.90176528366512*^9}, {3.901765475243114*^9, 3.9017654760585938`*^9}, {
   3.9017657137655973`*^9, 3.901765714505621*^9}, {3.901765862618493*^9, 
   3.901765886435757*^9}, {3.90176591714338*^9, 3.901765926580132*^9}, 
   3.901765956859812*^9, {3.901766006668688*^9, 3.90176601152737*^9}, 
   3.901766796725556*^9, {3.901767738848084*^9, 3.901767742715501*^9}, {
   3.901785350210731*^9, 3.901785371683302*^9}, 3.901785422187842*^9, {
   3.901785514507268*^9, 3.90178554425359*^9}, 3.901785633166186*^9, {
   3.901785756967029*^9, 3.901785769996758*^9}, {3.901785830837096*^9, 
   3.9017858695065413`*^9}, {3.901798973950535*^9, 3.9017989852966223`*^9}, {
   3.901799419090941*^9, 3.901799420949683*^9}, 3.901800271485708*^9, {
   3.901869845034212*^9, 3.901869845287393*^9}, {3.9018719762731123`*^9, 
   3.90187201939839*^9}, {3.9022054444855967`*^9, 3.902205446871928*^9}, {
   3.90220547761366*^9, 3.902205492268147*^9}, {3.90221731538968*^9, 
   3.902217345465744*^9}, {3.902225694416862*^9, 3.902225698586615*^9}, {
   3.902225771234384*^9, 3.902225781776057*^9}, {3.902226070466903*^9, 
   3.902226094770211*^9}, {3.902226454517317*^9, 3.902226458036979*^9}, {
   3.902227059417616*^9, 3.902227074675857*^9}, {3.902227503174127*^9, 
   3.902227543667343*^9}, 3.902288784722639*^9, {3.902303310050479*^9, 
   3.902303311458165*^9}, {3.902305517497868*^9, 3.902305519761385*^9}, {
   3.9023060742774057`*^9, 3.902306085708707*^9}, {3.905248033890034*^9, 
   3.905248105993363*^9}, {3.90524814161979*^9, 3.90524814189172*^9}, {
   3.905251846470525*^9, 3.9052518499885798`*^9}, 3.905332762165612*^9, {
   3.905338862984567*^9, 3.905338864407683*^9}, {3.905410685284647*^9, 
   3.905410693463711*^9}, {3.905486413945143*^9, 3.905486424005226*^9}, {
   3.905488694209475*^9, 3.905488694557127*^9}, {3.905502912350944*^9, 
   3.9055029149598923`*^9}, {3.905917312365921*^9, 3.905917357197673*^9}, {
   3.9059174301836*^9, 3.905917430926468*^9}, {3.905919634682033*^9, 
   3.90591963527945*^9}, {3.905919667058173*^9, 3.905919667762062*^9}, {
   3.9059347293622026`*^9, 3.905934760959302*^9}, {3.905936791880569*^9, 
   3.905936793796288*^9}, {3.905936905913623*^9, 3.905936924273233*^9}, {
   3.9059370445527086`*^9, 3.905937052745367*^9}, {3.905937096496684*^9, 
   3.905937097936941*^9}, {3.905937256697502*^9, 3.905937261241918*^9}, {
   3.90593739965097*^9, 3.905937435828909*^9}, 3.905937481521038*^9, {
   3.905937567550098*^9, 3.905937583939978*^9}, 3.90593768102076*^9, {
   3.905937727781441*^9, 3.905937728332978*^9}, {3.9059388246127453`*^9, 
   3.90593882549019*^9}, 3.9059412627331953`*^9, 3.905941713687964*^9, {
   3.905942851447427*^9, 3.905942852681554*^9}, {3.905943102504901*^9, 
   3.9059431053405027`*^9}, {3.90594338457024*^9, 3.905943385345364*^9}, {
   3.905944790122299*^9, 3.905944791471086*^9}, {3.905944947860461*^9, 
   3.905945037059268*^9}, 3.905945169853389*^9, 3.905946899185315*^9, {
   3.905947012652245*^9, 3.905947012903561*^9}, {3.905997839469198*^9, 
   3.90599784010872*^9}, 3.905997991556415*^9, {3.905998062957345*^9, 
   3.905998091172432*^9}, {3.905998140190062*^9, 3.90599814091542*^9}, {
   3.905998182799828*^9, 3.90599818435693*^9}, {3.906007363509767*^9, 
   3.906007388480482*^9}, {3.906007425577965*^9, 3.906007506985847*^9}, {
   3.906007552802371*^9, 3.906007556803746*^9}, {3.906007768636117*^9, 
   3.9060078177339787`*^9}, {3.906017735516877*^9, 3.90601774291584*^9}, {
   3.906018941871299*^9, 3.906018946074996*^9}, {3.906019076461746*^9, 
   3.906019076676589*^9}, {3.906081409758164*^9, 3.90608142029642*^9}, {
   3.906081556239017*^9, 3.906081556702167*^9}, {3.9060922710618687`*^9, 
   3.906092274732257*^9}, {3.906115742344334*^9, 3.906115744375838*^9}, {
   3.90611578178435*^9, 3.906115794296411*^9}, {3.90611705276918*^9, 
   3.906117075200652*^9}, {3.906171739122535*^9, 3.906171743146235*^9}, {
   3.906171786986185*^9, 3.906171789197039*^9}, {3.906176520317924*^9, 
   3.90617660697583*^9}, {3.906178063714345*^9, 3.906178098021077*^9}, {
   3.906178196085879*^9, 3.906178196627858*^9}, {3.906179459341905*^9, 
   3.9061795108990793`*^9}, {3.906179690201416*^9, 3.906179691870784*^9}, {
   3.906182200287025*^9, 3.906182224821122*^9}, {3.906183249893403*^9, 
   3.906183266701288*^9}, {3.906188246412201*^9, 3.906188293052278*^9}, {
   3.906188334612638*^9, 3.906188359668887*^9}, {3.906189582484326*^9, 
   3.906189631333223*^9}, {3.906191322312583*^9, 3.9061913631534443`*^9}, {
   3.906191397474736*^9, 3.906191397710058*^9}, {3.906197736406096*^9, 
   3.906197767900112*^9}, 3.906197898923985*^9, {3.906200218328939*^9, 
   3.90620025890805*^9}, {3.9062013425492153`*^9, 3.906201342998747*^9}, {
   3.906201384619335*^9, 3.906201385756634*^9}, {3.906202832621523*^9, 
   3.906202880966778*^9}, 3.906203158865694*^9, {3.906432760304101*^9, 
   3.906432764779909*^9}, {3.906432833682571*^9, 3.906432833902112*^9}, {
   3.906434864181731*^9, 3.906434879717408*^9}, {3.906434990150576*^9, 
   3.9064349947160883`*^9}, {3.906435055235557*^9, 3.906435057069231*^9}, {
   3.9064742241196938`*^9, 3.906474225118953*^9}, {3.906537522786107*^9, 
   3.906537531905531*^9}, {3.906537577378264*^9, 3.906537579277309*^9}, {
   3.906609440217017*^9, 3.906609478888695*^9}, {3.906712774216186*^9, 
   3.906712782746132*^9}, {3.906712855493503*^9, 3.9067128798780117`*^9}, {
   3.907054928713394*^9, 3.907054967917897*^9}, {3.90705499924457*^9, 
   3.907055029225731*^9}, {3.907757031328648*^9, 3.907757093773361*^9}, {
   3.907757130124016*^9, 3.907757130701371*^9}, {3.907757179972995*^9, 
   3.907757200563723*^9}, {3.907757232756802*^9, 3.907757252490757*^9}, {
   3.917525316478112*^9, 3.917525394050995*^9}, {3.917527708580658*^9, 
   3.917527708747175*^9}, {3.917528130823913*^9, 3.917528130864305*^9}, {
   3.917540792442735*^9, 3.917540792509819*^9}, {3.9175411398571568`*^9, 
   3.917541139934959*^9}, {3.917545812512834*^9, 3.917545812694641*^9}, {
   3.917546046634605*^9, 3.917546046707034*^9}, {3.917577150513104*^9, 
   3.917577154631846*^9}, {3.917672537686737*^9, 3.91767253781868*^9}, {
   3.9176735931501627`*^9, 3.917673593214855*^9}, {3.917677307960338*^9, 
   3.917677308067415*^9}, {3.917785713581352*^9, 3.917785851066645*^9}, {
   3.917785893870636*^9, 3.917785899630196*^9}, {3.917786027821619*^9, 
   3.917786035864579*^9}, {3.917786123649146*^9, 3.917786143867308*^9}, {
   3.917786225517322*^9, 3.917786225780587*^9}, {3.917786981605519*^9, 
   3.917786989262177*^9}, {3.917787062132584*^9, 3.917787103024109*^9}, {
   3.917787355459592*^9, 3.91778735577325*^9}, {3.917788523285118*^9, 
   3.9177885250839233`*^9}, {3.917852820636584*^9, 3.917852820946066*^9}, 
   3.917853250595767*^9, {3.917886690494847*^9, 3.9178866933879747`*^9}, {
   3.917936328031151*^9, 3.9179363321242447`*^9}, {3.917952893987596*^9, 
   3.917952896129685*^9}, {3.917953217392105*^9, 3.917953233178492*^9}, {
   3.9179598153744793`*^9, 3.917959815678113*^9}, {3.917962365971173*^9, 
   3.917962368055912*^9}, {3.918013871934194*^9, 3.918013873625993*^9}, {
   3.91801396245524*^9, 3.918013963789218*^9}, {3.918014845298036*^9, 
   3.918014848678136*^9}, {3.91801513577726*^9, 3.918015138435847*^9}, {
   3.918017526225383*^9, 3.918017532401877*^9}, 3.918017750325233*^9, 
   3.9180260060629272`*^9, {3.91828927782646*^9, 3.918289280061356*^9}, 
   3.918296973164785*^9, {3.918297435347573*^9, 3.918297446151126*^9}, {
   3.918304801412881*^9, 3.918304802842955*^9}, {3.9183080027610073`*^9, 
   3.918308003254719*^9}, {3.918464873937685*^9, 3.918464875482987*^9}, {
   3.918468445892195*^9, 3.91846847942023*^9}, {3.918471706320093*^9, 
   3.918471731179363*^9}, {3.918471932228255*^9, 3.918471973769345*^9}, {
   3.918472007244768*^9, 3.918472147756876*^9}, {3.918472236896179*^9, 
   3.918472237028*^9}, {3.918473038701129*^9, 3.918473039052246*^9}, {
   3.918473162554097*^9, 3.918473171737111*^9}, {3.91853798781916*^9, 
   3.9185379967479486`*^9}, 3.918539717840857*^9, {3.918539802585122*^9, 
   3.918539805067873*^9}, {3.918547664451975*^9, 3.91854767936558*^9}, {
   3.918547989733185*^9, 3.918547990922812*^9}, {3.918548127489917*^9, 
   3.918548134598487*^9}, {3.91854826440087*^9, 3.918548268268832*^9}, {
   3.918548599783512*^9, 3.918548642350452*^9}, {3.918549219949029*^9, 
   3.918549220094168*^9}, {3.918550607843442*^9, 3.918550633190984*^9}, {
   3.918550905815652*^9, 3.918550919881013*^9}, {3.918551129550953*^9, 
   3.918551129633583*^9}, {3.918551204148813*^9, 3.918551204151675*^9}, 
   3.918618095259425*^9, {3.918619383767949*^9, 3.918619384149392*^9}, 
   3.918619592788745*^9, {3.918620823611668*^9, 3.918620847120593*^9}, {
   3.9186209090273314`*^9, 3.918620976414327*^9}, {3.918621823624426*^9, 
   3.91862190795896*^9}, {3.918622246606648*^9, 3.91862228616438*^9}, {
   3.918622512743998*^9, 3.918622514409326*^9}, {3.918622603897966*^9, 
   3.918622657534261*^9}, {3.91862290001136*^9, 3.918622916611847*^9}, {
   3.918623323662915*^9, 3.918623369139789*^9}, {3.918623461531292*^9, 
   3.918623461679419*^9}, {3.9186242493234043`*^9, 3.918624291198609*^9}, {
   3.918632199452835*^9, 3.918632214729447*^9}, {3.918634948040403*^9, 
   3.91863495062444*^9}, 3.918646738930991*^9, {3.918705803880435*^9, 
   3.918705804215885*^9}, {3.918705841833095*^9, 3.9187058435140247`*^9}, 
   3.918706408399977*^9, 3.918708731694433*^9, {3.918708795737505*^9, 
   3.918708795803247*^9}, {3.918708849295286*^9, 3.918708850267987*^9}, {
   3.918709536412373*^9, 3.918709537115575*^9}, {3.918714344351334*^9, 
   3.918714347444861*^9}, {3.918714809848672*^9, 3.918714816576609*^9}, {
   3.918714848037101*^9, 3.91871484811133*^9}, {3.918725013148501*^9, 
   3.91872501344413*^9}, {3.9187326293417063`*^9, 3.918732629413065*^9}, {
   3.918732849941405*^9, 3.918732853206528*^9}, 3.918733442091359*^9, {
   3.918733746313732*^9, 3.918733746907269*^9}, 3.919050838797175*^9, {
   3.919051523830275*^9, 3.9190515241340027`*^9}, {3.919052673393519*^9, 
   3.91905268345033*^9}, {3.9190527912981377`*^9, 3.919052793746358*^9}, {
   3.919052840236964*^9, 3.919052841878978*^9}, {3.919055341134894*^9, 
   3.919055341473555*^9}, {3.919055534611536*^9, 3.919055534792871*^9}, {
   3.9190901445883427`*^9, 3.919090148748435*^9}, {3.91909018173828*^9, 
   3.919090183653485*^9}, {3.919176967206009*^9, 3.919176975540311*^9}, {
   3.919177785893025*^9, 3.919177786671824*^9}, {3.919228830281446*^9, 
   3.919228833534733*^9}, {3.91922934497645*^9, 3.9192293466533213`*^9}, {
   3.919230463986919*^9, 3.919230465699708*^9}, {3.9192724893013363`*^9, 
   3.919272491987201*^9}, {3.919273224801776*^9, 3.9192732267724752`*^9}, {
   3.919273687890311*^9, 3.919273689049139*^9}, {3.91927439513102*^9, 
   3.919274398199778*^9}, {3.919274775437625*^9, 3.919274782253403*^9}, {
   3.919275226984078*^9, 3.9192752285934477`*^9}, {3.919275275612578*^9, 
   3.919275277103404*^9}, {3.919275383045884*^9, 3.919275387053617*^9}, {
   3.919275619243099*^9, 3.919275624448661*^9}, {3.919276945241786*^9, 
   3.91927694729213*^9}, {3.919277038630662*^9, 3.9192770388939238`*^9}, {
   3.919312756429193*^9, 3.919312758313639*^9}, {3.919314812090714*^9, 
   3.919314815945002*^9}, {3.919317287740155*^9, 3.919317290100517*^9}, {
   3.919327956221591*^9, 3.919327958212149*^9}, {3.919328847773323*^9, 
   3.919328850324984*^9}, {3.91933114346534*^9, 3.919331146682043*^9}, {
   3.919344151751563*^9, 3.919344176567225*^9}, 3.919344879881553*^9, {
   3.919347406263195*^9, 3.919347408040078*^9}, {3.919348090983731*^9, 
   3.919348091631374*^9}, {3.919348322313691*^9, 3.919348325213607*^9}, {
   3.919399589132122*^9, 3.919399591227762*^9}, {3.919409827980541*^9, 
   3.919409831462549*^9}, {3.919411598772402*^9, 3.919411600514056*^9}, {
   3.9194120512950983`*^9, 3.919412052766805*^9}, {3.919412285840243*^9, 
   3.919412289416211*^9}, {3.9194131493983183`*^9, 3.919413171471778*^9}, 
   3.919413269524639*^9, {3.919414832968112*^9, 3.919414832998197*^9}, 
   3.919418054527281*^9, {3.919418128413541*^9, 3.91941812846486*^9}, {
   3.919418791515696*^9, 3.919418791621643*^9}, {3.919419131650383*^9, 
   3.919419131712151*^9}, {3.919419319509104*^9, 3.919419319556922*^9}, {
   3.919420201326683*^9, 3.919420201477987*^9}, {3.919420232950571*^9, 
   3.919420284646911*^9}, {3.91942216003522*^9, 3.9194221678643513`*^9}, 
   3.931237830148994*^9, {3.931250401853265*^9, 3.931250407361372*^9}, {
   3.931316756739089*^9, 3.93131675756458*^9}, 3.931319645561684*^9, 
   3.9313219233174257`*^9, 3.93132272928787*^9, {3.93132292591919*^9, 
   3.9313229278250227`*^9}, 3.9313230102131357`*^9, 3.931323598875531*^9, {
   3.93133497159966*^9, 3.931334972822587*^9}, 3.931335702509835*^9, 
   3.9313357335977373`*^9, 3.931407088523861*^9, 3.9314071543869762`*^9, 
   3.931685443658111*^9, 3.931848556289077*^9, {3.931849310269478*^9, 
   3.931849338097766*^9}, {3.931849409305278*^9, 3.931849418289098*^9}, 
   3.9318543981882*^9, 3.931924621144187*^9, 3.9319357389093246`*^9, {
   3.932012323564493*^9, 3.9320123236247*^9}, {3.932204299499063*^9, 
   3.93220429955523*^9}, 3.936090969531024*^9, 3.936155035260541*^9, 
   3.936169628560944*^9, 3.936184507720695*^9, {3.936416286812889*^9, 
   3.936416325199934*^9}, 3.9364209984947777`*^9, {3.9364212173835907`*^9, 
   3.936421245015208*^9}, 3.936437348059545*^9, {3.936437392123155*^9, 
   3.936437397510357*^9}, 3.936438502574445*^9, 3.936438743052874*^9, {
   3.936440356518048*^9, 3.93644036001591*^9}, 3.936869920641144*^9, {
   3.9368700916029778`*^9, 3.936870094672976*^9}, {3.936870209187458*^9, 
   3.936870210129939*^9}, {3.937277194131704*^9, 3.937277208712368*^9}, {
   3.937369339420105*^9, 3.937369347296659*^9}, {3.938064832948641*^9, 
   3.938064834230901*^9}, {3.938503365249668*^9, 3.93850337290844*^9}, 
   3.939286379625636*^9, {3.939724698786934*^9, 3.939724706314605*^9}, {
   3.940308210332228*^9, 3.940308232027525*^9}, {3.941103160333554*^9, 
   3.941103178605563*^9}, 3.941173799097446*^9, {3.941174947938669*^9, 
   3.94117503022891*^9}},ExpressionUUID->"237c1ab1-4762-47f2-9df9-\
39c59c3bdb07"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Generate independent derivatives.", "Chapter",
 CellChangeTimes->{{3.891661094208833*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, 
   3.898232867873661*^9, 3.898305482868353*^9, 
   3.91853884751687*^9},ExpressionUUID->"edae841e-d6b1-4093-acbf-\
a28cda0a5393"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Crossvecs", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "F", ",", "Repl", ",", "Mat", ",", 
       "Matrmirr", ",", "Reduced", ",", "Gvec", ",", "x", ",", "M"}], "}"}], 
     ",", "\n", 
     RowBox[{"(*", 
      RowBox[{
      "Compute", " ", "derivatives", " ", "of", " ", "the", " ", 
       "symmetrised", " ", "crossing", " ", "vector"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]1", ",", "\[Chi]2", ",", "\[Chi]3"}], 
                    "]"}], "+", 
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]3", ",", "\[Chi]2", ",", "\[Chi]1"}], 
                    "]"}]}], ")"}], "/", "2"}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", " ", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]1", "2"], " ", "\[Chi]2", " ", 
                    "\[Chi]3"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], ")"}], "2"]], 
                    ")"}], "h"], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]2", ",", "\[Chi]3", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2"}]]}], 
                    "]"}], "+", 
                    RowBox[{"G", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2"}]], 
                    ",", "\[Chi]3", ",", "\[Chi]2"}], "]"}]}], ")"}], "/", 
                    "2"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Chi]1", ",", "i"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Chi]2", ",", "j"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Chi]3", ",", "k"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Chi]1", "->", 
              RowBox[{"1", "/", "3"}]}], ",", 
             RowBox[{"\[Chi]2", "->", 
              RowBox[{"1", "/", "3"}]}], ",", 
             RowBox[{"\[Chi]3", "->", 
              RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Unit", " ", "vector", " ", "that", " ", "will", " ", "correspond", 
        " ", "to", " ", "derivative", " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"i", ",", "j", ",", "k"}], ")"}],
           Derivative],
          MultilineFunction->None], "["}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", " ", "=", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalLambda]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalLambda]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[CapitalLambda]"}], ")"}]}]}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"x", "=", 
          RowBox[{"i", "+", "j", "+", "k"}]}], ";", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              FractionBox["x", "6"], "  ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "x"}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "k"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j", "+", "k"}], ")"}]}], "+", "k", "+", 
             "1"}], "]"}], "]"}], "=", "1"}], ";", "M"}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Rule", " ", "to", " ", "replace", " ", "all", " ", "derivatives", " ",
         "by", " ", 
        RowBox[{"vectors", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Repl", " ", "=", " ", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"a", ",", 
                    RowBox[{"c", "-", "b"}], ",", 
                    RowBox[{"\[CapitalLambda]", "-", "c"}]}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 FractionBox["1", "3"], ",", 
                 FractionBox["1", "3"], ",", 
                 FractionBox["1", "3"]}], "]"}], "->", 
               RowBox[{"V", "[", 
                RowBox[{"a", ",", 
                 RowBox[{"c", "-", "b"}], ",", 
                 RowBox[{"\[CapitalLambda]", "-", "c"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0", ",", "b"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "0", ",", "c"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Matrix", " ", "whose", " ", "rows", " ", "represent", " ", "the", " ",
         "different", " ", "derivatives", " ", "of", " ", "F"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Mat", "=", " ", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"F", "[", 
                RowBox[{
                 RowBox[{"c", "-", "a"}], ",", 
                 RowBox[{"a", "-", "b"}], ",", "b"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", "0", ",", "a"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "0", ",", "c"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "1", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], 
         "]"}], "/.", "Repl"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Reverse", " ", "the", " ", "matrix", " ", "such", " ", "that", " ", 
        "mathematica", " ", "will", " ", "construct", " ", "functionals", " ",
         "with", " ", "minimal", " ", "numbers", " ", "of", " ", 
        "derivatives"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Matrmirr", " ", "=", " ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "//", "Reverse"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Mat", "]"}]}], "}"}]}], "]"}], "//", 
        "Reverse"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Remove", " ", "all", " ", "redundant", " ", "derivatives", " ", "via",
         " ", "Gauss", " ", "elimination"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Reduced", " ", "=", " ", 
       RowBox[{"RowReduce", "[", "Matrmirr", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Compute", " ", "a", " ", "vector", " ", "whose", " ", "product", " ", 
        "with", " ", "the", " ", "rows", " ", "of", " ", "Matrmirr", " ", 
        "will", " ", "give", " ", "back", " ", "the", " ", "derivatives", " ",
         "of", " ", "F", " ", "as", " ", "linear", " ", "combinations", " ", 
        "of", " ", "G", " ", "derivatives"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Gvec", " ", "=", " ", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Repl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], 
             RowBox[{
              RowBox[{"Repl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SuperscriptBox["G", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"a_", ",", "b_", ",", "c_"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                FractionBox["1", "3"], ",", 
                FractionBox["1", "3"], ",", 
                FractionBox["1", "3"]}], "]"}], "->", 
              RowBox[{"G", "[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "}"}]}], "/.", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "]"}], "->", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Repl", "]"}]}], "}"}]}], "]"}], "//", 
        "Reverse"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Output", " ", "maximal", " ", "system", " ", "of", " ", "linearly", 
        " ", "independent", " ", "derivatives", " ", "of", " ", "F", " ", 
        "up", " ", "to", " ", "n"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"-", 
        RowBox[{"Simplify", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Reduced", ".", "Gvec"}], ",", "0"}], "]"}], "]"}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nfunc", "=", 
   RowBox[{"Length", "[", "Crossvecs", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891661238795573*^9, 3.891661250885804*^9}, {
   3.8916618940999117`*^9, 3.891661894158279*^9}, {3.891663196758491*^9, 
   3.891663197293847*^9}, {3.891663233897431*^9, 3.891663233911143*^9}, {
   3.891663355556653*^9, 3.891663357151991*^9}, {3.891663537505222*^9, 
   3.891663554778129*^9}, {3.891664587021189*^9, 3.891664587024485*^9}, {
   3.891665287622011*^9, 3.891665287683473*^9}, {3.891665388939928*^9, 
   3.891665388986619*^9}, {3.891666105832473*^9, 3.8916661058715963`*^9}, {
   3.89166685047522*^9, 3.891666850534249*^9}, {3.89167251718937*^9, 
   3.891672517245541*^9}, {3.8916727744933567`*^9, 3.891672774540226*^9}, {
   3.8916728698776*^9, 3.891672913504095*^9}, {3.891674433443104*^9, 
   3.891674433479717*^9}, {3.892554153890981*^9, 3.892554154922289*^9}, {
   3.892557699545603*^9, 3.892557702816453*^9}, {3.892558199157148*^9, 
   3.892558204003782*^9}, 3.892558360536615*^9, {3.89255850463525*^9, 
   3.892558533250696*^9}, {3.892643428542611*^9, 3.892643469552602*^9}, {
   3.892643602166649*^9, 3.892643605396567*^9}, 3.892694819757728*^9, 
   3.893735817560618*^9, {3.893735867156781*^9, 3.893735870990476*^9}, {
   3.893843782413773*^9, 3.893843815270247*^9}, {3.893903423498208*^9, 
   3.89390348990592*^9}, {3.893903541772698*^9, 3.893903626034783*^9}, {
   3.894599829939996*^9, 3.894599834769879*^9}, {3.895114990478984*^9, 
   3.895114995886238*^9}, {3.898241423877253*^9, 3.89824144940126*^9}, {
   3.898305552434587*^9, 3.8983055752342567`*^9}, {3.898306053770702*^9, 
   3.898306105914288*^9}, {3.898306706815241*^9, 3.898306706929614*^9}, {
   3.898308432229778*^9, 3.8983084459427137`*^9}, {3.898309564096663*^9, 
   3.898309564530769*^9}, {3.9006614464801607`*^9, 3.900661458416344*^9}, {
   3.905487365040863*^9, 3.905487402247321*^9}, {3.90548744772783*^9, 
   3.905487578131844*^9}, {3.905487614388627*^9, 3.905487628710085*^9}, 
   3.905573213137515*^9, {3.919413195685855*^9, 3.919413251177812*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"982e1c5e-c98e-464c-8ae2-85a5d9397542"]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Rewrite Functionals as Inner Products", "Chapter",
 CellChangeTimes->{{3.891661094208833*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, {
   3.898232867873661*^9, 3.898232893015854*^9}, {3.898232929304085*^9, 
   3.898232945272368*^9}, 
   3.898305483663033*^9},ExpressionUUID->"bea90cf1-e29c-4889-affb-\
68fdda7b9a63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "To", " ", "efficiently", " ", "simplify", " ", "the", " ", "descendant", 
    " ", "space", " ", "matrices", " ", "we", " ", "need", " ", "to", " ", 
    "help", " ", "mathematica", " ", "by", " ", "providing", " ", "it", " ", 
    "with", " ", "two", " ", "additional", " ", "replacement", " ", 
    RowBox[{"rules", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gamRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"x_", "+", "n"}], "]"}], "/;", 
        RowBox[{"x", ">", "1"}]}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1", "+", "n"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"x", "-", "1", "+", "n"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PochRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h2"}], ",", 
          RowBox[{"x_", "+", "n"}]}], "]"}], "/;", 
        RowBox[{"x", ">", "0"}]}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "h2"}], "+", "n", "+", "x", "-", "1"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h2"}], ",", 
          RowBox[{"x", "+", "n", "-", "1"}]}], "]"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.918294959433978*^9, {3.918295344982304*^9, 3.918295345486306*^9}, {
   3.931320765643416*^9, 3.931320772882221*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1073fc26-f89e-47fa-876d-8bcaaec49d0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "function", " ", "\"\<BlockDiagonalMatrix\>\"", " ", "if", 
    " ", "the", " ", "mathematica", " ", "version", " ", "is", " ", "older", 
    " ", "than", " ", "13.1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"$VersionNumber", "<", "13.1"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"BlockDiagonalMatrix", "[", "l_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "L", "}"}], ",", 
        RowBox[{
         RowBox[{"L", "=", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{"l", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], ";", 
         RowBox[{"Fold", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ArrayFlatten", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", 
             RowBox[{"2", ";;", 
              RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.917525506035107*^9, 3.917525556858197*^9}, {
  3.917525645466707*^9, 3.917525650335444*^9}, {3.9175256899861383`*^9, 
  3.917525777705848*^9}, {3.917525823058989*^9, 3.917525829919961*^9}, {
  3.9175258899727497`*^9, 3.917525970175865*^9}, {3.917526532513315*^9, 
  3.917526595809653*^9}, {3.917526671491084*^9, 3.917526723241618*^9}, {
  3.931421660975908*^9, 3.931421705155499*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8a327711-6128-4926-a03e-c17ffc4fa466"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ComputeFunc", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GF", ",", "F", ",", "x", ",", "y"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "We", " ", "transform", " ", "the", " ", "partial", " ", "derivatives", 
       " ", 
       RowBox[{"w", ".", "r", ".", "t"}], " ", 
       SubscriptBox["\[Chi]", "1"], " ", "and", " ", 
       SubscriptBox["\[Chi]", "3"], " ", "acting", " ", "on", " ", "the", " ",
        "block", " ", "into", " ", "Euler", " ", "operators", " ", "by", " ", 
       "using", " ", "Stirling", " ", 
       RowBox[{"numbers", ".", " ", 
        RowBox[{"F", "[", 
         RowBox[{"n", ",", "k", ",", "x"}], "]"}]}], " ", "is", " ", 
       SubscriptBox["F", "n"], 
       RowBox[{"(", "x", ")"}], " ", "with", " ", "k", " ", "powers", " ", 
       "of", " ", "the", " ", "Euler", " ", "operator", " ", "acting", " ", 
       "on", " ", 
       RowBox[{"it", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GF", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"StirlingS1", "[", 
                RowBox[{"a", ",", "k"}], "]"}], 
               RowBox[{"F", "[", 
                RowBox[{"n", ",", "k", ",", "x"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "a"}], "}"}]}], "]"}], " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"StirlingS1", "[", 
                RowBox[{"c", ",", "k"}], "]"}], 
               RowBox[{"F", "[", 
                RowBox[{"n", ",", "k", ",", "y"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "c"}], "}"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"n", "-", "a", "-", "b", "-", "c"}]], 
            RowBox[{"Gamma", "[", 
             RowBox[{"n", "+", "1"}], "]"}], 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", " ", "h2"}], ",", "n"}], "]"}]}], ")"}]}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "n"}], "-", "h2"}], ",", "b"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "b"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Formally", " ", "replace", " ", "the", " ", "normalised", " ", 
        SubscriptBox["F", "n"], " ", "by", " ", 
        SuperscriptBox["x", "n"], " ", "so", " ", "that", " ", "it", " ", 
        "will", " ", "be", " ", "easier", " ", "later", " ", "on", " ", "to", 
        " ", "extract", " ", "the", " ", "coefficients", " ", "of", " ", 
        "different", " ", 
        SubscriptBox["F", "n"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"n_", ",", "0", ",", "x_"}], "]"}], ":=", 
       SuperscriptBox["x", "n"]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Having", " ", "transformed", " ", "the", " ", "partial", " ", 
         "derivatives", " ", "into", " ", "Euler", " ", "operators"}], ",", 
        " ", 
        RowBox[{
        "we", " ", "can", " ", "directly", " ", "apply", " ", "the", " ", 
         "recursion", " ", "relation", " ", "of", " ", "the", " ", 
         SubscriptBox["F", "n"], " ", 
         RowBox[{"function", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"n_", ",", "a_", ",", "x_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"n", ",", "a", ",", "x"}], "]"}], "=", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"n", "+", "1"}], ",", 
           RowBox[{"a", "-", "1"}], ",", "x"}], "]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h2", "+", "n", "-", "h"}], ")"}], 
          RowBox[{"F", "[", 
           RowBox[{"n", ",", 
            RowBox[{"a", "-", "1"}], ",", "x"}], "]"}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "We", " ", "take", " ", "the", " ", "expressions", " ", "obatained", 
        " ", "for", " ", "the", " ", "functinoals", " ", "in", " ", "section",
         " ", "2", " ", "and", " ", "replace", " ", "the", " ", "abtract", 
        " ", "derivative", " ", "G", " ", "of", " ", "a", " ", "block", " ", 
        "by", " ", "the", " ", "cooncrete", " ", "expression", " ", "GF", " ",
         "computed", " ", 
        RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Mn", "=", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"m", "/.", 
            RowBox[{"G", "->", "GF"}]}], ",", 
           RowBox[{"Assumptions", "->", 
            RowBox[{
             RowBox[{"h2", ">", "0"}], " ", "&&", " ", 
             RowBox[{"n", ">=", "0"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "Crossvecs"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "At", " ", "this", " ", "stage", " ", "we", " ", "can", " ", "easily", 
        " ", "read", " ", "off", " ", "the", " ", "poducts", " ", "of", " ", 
        "different", " ", 
        SubscriptBox["F", "n"], " ", "obtained", " ", "by", " ", "acting", 
        " ", "on", " ", "a", " ", "fixed", " ", "n", " ", "summand", " ", 
        "of", " ", "the", " ", "block", " ", "by", " ", "partial", " ", 
        "derivatives", " ", "and", " ", "hence", " ", "compute", " ", "the", 
        " ", "corresponding", " ", "contribution", " ", "to", " ", "the", " ",
         "descendant", " ", "space", " ", 
        RowBox[{"matrices", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Mnmat", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"CoefficientList", "[", 
                 RowBox[{
                  FractionBox["mn", 
                   RowBox[{" ", 
                    RowBox[{
                    SuperscriptBox["x", "n"], " ", 
                    SuperscriptBox["y", "n"]}]}]], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\[CapitalLambda]", "+", "1"}], ",", 
                    RowBox[{"\[CapitalLambda]", "+", "1"}]}], "}"}]}], "]"}], 
                "//.", "PochRule"}], ",", 
               RowBox[{"Assumptions", "->", 
                RowBox[{
                 RowBox[{"h2", ">", "0"}], "&&", 
                 RowBox[{"n", ">", "0"}]}]}]}], "]"}], "//.", "gamRule"}], 
            ",", 
            RowBox[{"Assumptions", "->", 
             RowBox[{"n", ">", "0"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"mn", ",", "Mn"}], "}"}]}], "]"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ComputeFunc", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.89823301932976*^9, 3.898233019993841*^9}, {
   3.8982330954295797`*^9, 3.898233140027656*^9}, {3.898233467392114*^9, 
   3.898233508085894*^9}, {3.898241070529331*^9, 3.898241153924839*^9}, 
   3.898241991923139*^9, {3.898242043298686*^9, 3.898242066957518*^9}, 
   3.898242180648797*^9, {3.898243943984194*^9, 3.898243987369978*^9}, {
   3.8983131156424522`*^9, 3.898313116081902*^9}, {3.898313164782333*^9, 
   3.8983131672128553`*^9}, {3.898313261510562*^9, 3.898313275131647*^9}, {
   3.898313462363098*^9, 3.898313477040029*^9}, {3.901002869925521*^9, 
   3.901002871739864*^9}, {3.905488157794112*^9, 3.905488322015602*^9}, {
   3.90550967678697*^9, 3.90551009493856*^9}, {3.905510150071441*^9, 
   3.905510738641934*^9}, {3.9059996797574244`*^9, 3.905999710472065*^9}, {
   3.917937303747091*^9, 3.917937318780195*^9}, {3.9179373711147003`*^9, 
   3.917937371451549*^9}, {3.917937522098093*^9, 3.917937548015518*^9}, {
   3.917937592773104*^9, 3.91793760155564*^9}, {3.917937673463738*^9, 
   3.917937673934204*^9}, {3.917937859649748*^9, 3.917937862965843*^9}, {
   3.91793801910634*^9, 3.917938042001126*^9}, 3.917938083817427*^9, {
   3.918027115170639*^9, 3.918027120957574*^9}, {3.91802717618403*^9, 
   3.918027209672577*^9}, {3.918104953860914*^9, 3.918104955465137*^9}, {
   3.918105075549537*^9, 3.91810507625801*^9}, 3.918288113354827*^9, {
   3.918288156981266*^9, 3.91828815765329*^9}, {3.918288244326714*^9, 
   3.918288256517601*^9}, {3.918288429522793*^9, 3.918288492064786*^9}, {
   3.918288550824443*^9, 3.918288566018498*^9}, {3.9182903433457108`*^9, 
   3.918290346558667*^9}, 3.918290485612116*^9, {3.918291171809053*^9, 
   3.918291215163769*^9}, {3.918291254441245*^9, 3.918291376628049*^9}, {
   3.918291424688204*^9, 3.9182914251194983`*^9}, {3.918291585739635*^9, 
   3.918291602811201*^9}, {3.918293171431847*^9, 3.918293172651815*^9}, 
   3.9182936861633387`*^9, {3.918294762148614*^9, 3.918294767693445*^9}, 
   3.918294798406816*^9, 3.918294954456505*^9, {3.918295004720436*^9, 
   3.918295032080803*^9}, {3.918295064075541*^9, 3.918295067092514*^9}, {
   3.91829534172071*^9, 3.918295349219939*^9}, {3.918296265802716*^9, 
   3.918296302522696*^9}, {3.918296356338784*^9, 3.918296356413645*^9}, {
   3.918296886758778*^9, 3.91829688798447*^9}, {3.918297213844246*^9, 
   3.9182972199996*^9}, {3.918298382187797*^9, 3.918298382288603*^9}, {
   3.918298663435802*^9, 3.918298685521994*^9}, {3.918298727280749*^9, 
   3.918298796835183*^9}, {3.918299189271875*^9, 3.918299201453556*^9}, {
   3.918299240829039*^9, 3.918299243202283*^9}, {3.918299451235447*^9, 
   3.918299601290772*^9}, {3.918299657554426*^9, 3.918299659533405*^9}, {
   3.9183001949318233`*^9, 3.918300195736414*^9}, {3.918300236616171*^9, 
   3.918300237136964*^9}, {3.918300273326555*^9, 3.918300277991729*^9}, {
   3.9183003122766247`*^9, 3.918300313597043*^9}, {3.918300503083642*^9, 
   3.918300510308927*^9}, {3.91830073286716*^9, 3.91830079036224*^9}, {
   3.918300830963718*^9, 3.918300847939885*^9}, {3.918300902256843*^9, 
   3.918300952227495*^9}, {3.918301132383503*^9, 3.918301133228727*^9}, 
   3.918301260911823*^9, {3.918304844644275*^9, 3.918304847930085*^9}, {
   3.918635007534059*^9, 3.91863508906859*^9}, {3.919136659337372*^9, 
   3.919136665119341*^9}, {3.919136898738591*^9, 3.919136899633322*^9}, 
   3.919243568605942*^9, {3.919252369049495*^9, 3.919252370406191*^9}, 
   3.9194132968217983`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"362887c6-f55f-4513-a302-2f4726aa4cb4"]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Chordal Decomposition", "Chapter",
 CellChangeTimes->{{3.891661094208833*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, {
   3.898232867873661*^9, 3.898232893015854*^9}, {3.898232929304085*^9, 
   3.898232945272368*^9}, 3.898305483663033*^9, {3.918305298839014*^9, 
   3.918305303580158*^9}, {3.931248082643942*^9, 3.93124808434823*^9}, 
   3.9411750731288652`*^9},ExpressionUUID->"9d5a04ec-ba2a-4d83-8cb2-\
d9dde3e02db0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Here", " ", "we", " ", "view", " ", "xmat", " ", "as", " ", "a", " ", 
    "single", " ", "matrix", " ", "whose", " ", "entries", " ", "are", " ", 
    "functions", " ", "of", " ", 
    RowBox[{"n", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"I_", ",", "J_", ",", "dh2_", ",", "dn_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xmat", ",", "x"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"I", ">", "J"}], ",", 
          RowBox[{
           RowBox[{"x", "=", "I"}], ";", 
           RowBox[{"I", "=", "J"}], ";", 
           RowBox[{"J", "=", "x"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"xmat", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"\[CapitalLambda]", "+", "1"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xmat", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"J", "-", "I", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["h2", "dh2"], 
            SuperscriptBox[
             RowBox[{"(", "n", ")"}], "dn"], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", ">=", 
               RowBox[{"I", "-", "1"}]}], ",", "1", ",", "0"}], "]"}]}], 
           RowBox[{
            SuperscriptBox["3", "n"], 
            RowBox[{"Gamma", "[", 
             RowBox[{"n", "+", "1"}], "]"}], 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", "h2"}], ",", "n"}], "]"}]}]]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xmat", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"J", "-", "I", "+", "1"}], ",", "1"}], "]"}], "]"}], "=", 
         
         RowBox[{"xmat", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"J", "-", "I", "+", "1"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xmat", "[", 
          RowBox[{"[", 
           RowBox[{"I", ",", "J"}], "]"}], "]"}], "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["h2", "dh2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "I", "-", "1"}], ")"}], "dn"]}], 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"n", "+", "I", "-", "1"}]], 
           RowBox[{"Gamma", "[", 
            RowBox[{"n", "+", "I"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "h2"}], ",", 
             RowBox[{"n", "+", "I", "-", "1"}]}], "]"}]}]]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xmat", "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "I"}], "]"}], "]"}], "=", 
         RowBox[{"xmat", "[", 
          RowBox[{"[", 
           RowBox[{"I", ",", "J"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "xmat"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"XList", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"I", ",", "J", ",", "dh2", ",", "dn"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"dh2", ",", "0", ",", 
                 RowBox[{
                 "\[CapitalLambda]", "+", "I", "-", "J", "-", "dn"}]}], 
                "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"dn", ",", "0", ",", 
               RowBox[{"\[CapitalLambda]", "+", "I", "-", "J"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "2", ",", "J"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "2", ",", 
           RowBox[{"\[CapitalLambda]", "+", "1"}]}], "}"}]}], "]"}], ",", 
       "3"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.931316957368874*^9, 3.931317079091313*^9}, {
   3.931317112011123*^9, 3.931317112346815*^9}, {3.931317143403056*^9, 
   3.931317193004891*^9}, {3.931317303082182*^9, 3.931317397140691*^9}, {
   3.93131743046163*^9, 3.931317729196881*^9}, {3.9313177991664457`*^9, 
   3.931317933599265*^9}, {3.931317986472575*^9, 3.931317987118672*^9}, {
   3.931318125016843*^9, 3.931318131760301*^9}, {3.93131825790613*^9, 
   3.931318279272649*^9}, {3.9313183905313053`*^9, 3.9313183947443037`*^9}, {
   3.931318979272786*^9, 3.931318980351952*^9}, 3.931319807452983*^9, {
   3.931319881797207*^9, 3.9313199148999*^9}, {3.931320937510953*^9, 
   3.931320977808601*^9}, 3.931321186647369*^9, {3.9313213699697313`*^9, 
   3.931321370188533*^9}, {3.931321427026247*^9, 3.931321480786561*^9}, {
   3.931321554836621*^9, 3.931321557371181*^9}, {3.931323141031775*^9, 
   3.931323147112434*^9}, {3.931323250665502*^9, 3.931323279104975*^9}, {
   3.9313233640894413`*^9, 3.931323365945661*^9}, {3.931323429819561*^9, 
   3.93132344390588*^9}, {3.931334801352485*^9, 3.931334802674229*^9}, {
   3.93133706106075*^9, 3.93133706275714*^9}, {3.931342350870572*^9, 
   3.931342385607394*^9}, {3.931343450763132*^9, 3.931343453383931*^9}, {
   3.931421308386942*^9, 3.9314213119686623`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2b57ac85-70df-4c74-8219-a6a73af38f95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Here", " ", "we", " ", "view", " ", "xmat", " ", "as", " ", "a", " ", 
    "vector", " ", "of", " ", "matrices", " ", "whose", " ", "entries", " ", 
    "are", " ", "n", " ", 
    RowBox[{"independent", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AX", "[", 
      RowBox[{"I_", ",", "J_", ",", "dh2_", ",", "n0_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xmat", ",", "x"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"I", ">", "J"}], ",", 
          RowBox[{
           RowBox[{"x", "=", "I"}], ";", 
           RowBox[{"I", "=", "J"}], ";", 
           RowBox[{"J", "=", "x"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"xmat", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "*", 
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{"\[CapitalLambda]", "+", "1"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "\[CapitalLambda]"}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"xmat", "[", 
           RowBox[{"[", 
            RowBox[{"n0", "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"I", ",", "J"}], "]"}], "]"}], "=", 
         FractionBox[
          SuperscriptBox["h2", "dh2"], 
          RowBox[{
           SuperscriptBox["3", "n0"], 
           RowBox[{"Gamma", "[", 
            RowBox[{"n0", "+", "1"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "h2"}], ",", "n0"}], "]"}]}]]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"xmat", "[", 
           RowBox[{"[", 
            RowBox[{"n0", "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "I"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"xmat", "[", 
           RowBox[{"[", 
            RowBox[{"n0", "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"I", ",", "J"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"xmat", "[", 
           RowBox[{"[", 
            RowBox[{"n0", "+", "I"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"J", "-", "I", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["h2", "dh2"], 
           RowBox[{
            SuperscriptBox["3", "n0"], 
            RowBox[{"Gamma", "[", 
             RowBox[{"n0", "+", "1"}], "]"}], 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", "h2"}], ",", "n0"}], "]"}]}]]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"xmat", "[", 
           RowBox[{"[", 
            RowBox[{"n0", "+", "I"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"J", "-", "I", "+", "1"}], ",", "1"}], "]"}], "]"}], "=", 
         
         RowBox[{
          RowBox[{"xmat", "[", 
           RowBox[{"[", 
            RowBox[{"n0", "+", "I"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"J", "-", "I", "+", "1"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "xmat"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AXList", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"AX", "[", 
                RowBox[{"I", ",", "J", ",", "dh2", ",", "n0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"dh2", ",", "0", ",", 
                 RowBox[{"\[CapitalLambda]", "+", "I", "-", "J", "-", "1"}]}],
                 "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"I", ",", "2", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"J", ",", 
                 RowBox[{"\[CapitalLambda]", "-", "n0"}]}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"J", ",", "2", ",", 
             RowBox[{"\[CapitalLambda]", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n0", ",", "0", ",", 
           RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}], ",", 
       "3"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.931316957368874*^9, 3.931317079091313*^9}, {
   3.931317112011123*^9, 3.931317112346815*^9}, {3.931317143403056*^9, 
   3.931317193004891*^9}, {3.931317303082182*^9, 3.931317397140691*^9}, {
   3.93131743046163*^9, 3.931317729196881*^9}, {3.9313177991664457`*^9, 
   3.931317933599265*^9}, {3.931317986472575*^9, 3.931317987118672*^9}, {
   3.931318125016843*^9, 3.931318131760301*^9}, {3.93131825790613*^9, 
   3.931318279272649*^9}, {3.9313183905313053`*^9, 3.9313183947443037`*^9}, {
   3.931318979272786*^9, 3.931318980351952*^9}, 3.931319807452983*^9, {
   3.931319881797207*^9, 3.9313199148999*^9}, {3.931320937510953*^9, 
   3.931320977808601*^9}, 3.931321186647369*^9, {3.9313213699697313`*^9, 
   3.931321370188533*^9}, {3.931321427026247*^9, 3.931321480786561*^9}, {
   3.931321554836621*^9, 3.931321557371181*^9}, {3.931323141031775*^9, 
   3.931323147112434*^9}, {3.931323250665502*^9, 3.931323279104975*^9}, {
   3.9313233640894413`*^9, 3.931323365945661*^9}, {3.931323429819561*^9, 
   3.93132344390588*^9}, {3.931334801352485*^9, 3.931334802674229*^9}, {
   3.93133706106075*^9, 3.931337114315819*^9}, {3.9313371597803698`*^9, 
   3.931337166056547*^9}, {3.931337387516308*^9, 3.931337468080072*^9}, {
   3.931337513085642*^9, 3.931337523676697*^9}, {3.931337557974969*^9, 
   3.931337558037651*^9}, {3.931337657784824*^9, 3.931337669942829*^9}, {
   3.93133775180928*^9, 3.931337991363783*^9}, {3.931338043738435*^9, 
   3.931338062457842*^9}, {3.931338100054819*^9, 3.931338105880405*^9}, {
   3.931338163879131*^9, 3.931338177244659*^9}, {3.9313382265744247`*^9, 
   3.931338287323698*^9}, {3.931338343070333*^9, 3.931338522159042*^9}, 
   3.931338581968977*^9, 3.93133865717761*^9, {3.931338714754253*^9, 
   3.9313387162165*^9}, {3.931338806546522*^9, 3.9313388382589617`*^9}, {
   3.9313399892324677`*^9, 3.931340038287915*^9}, {3.931340622609062*^9, 
   3.93134066254491*^9}, {3.931341509609929*^9, 3.931341525255739*^9}, 
   3.9313419605496597`*^9, {3.931342380959098*^9, 3.931342411488596*^9}, {
   3.931421305862805*^9, 3.931421321547464*^9}, {3.931848840276161*^9, 
   3.931848872074183*^9}, {3.931849168532243*^9, 3.93184926420546*^9}, {
   3.931849392224608*^9, 3.931849402965457*^9}, {3.933226556739842*^9, 
   3.933226556798743*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"dac228a7-c369-4703-8e3e-78befd82de7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "conjugation", " ", "matrices"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Conj", "[", "m_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "C1", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"C1", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "<=", 
              RowBox[{"Floor", "[", 
               FractionBox[
                RowBox[{"\[CapitalLambda]", "+", "1"}], "2"], "]"}]}], ",", 
             "1", ",", 
             FractionBox[
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"2", "h2"}], ",", 
                RowBox[{"n", "+", "k"}]}], "]"}], 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"2", "h2"}], ",", 
                RowBox[{"n", "+", 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"\[CapitalLambda]", "+", "1"}], "2"], "]"}]}]}], 
               "]"}]]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", "C1", "]"}], ".", "m", ".", 
         RowBox[{"DiagonalMatrix", "[", "C1", "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pref", "=", 
     RowBox[{
      SuperscriptBox["3", "n"], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"2", "h2"}], ",", 
        RowBox[{"n", "+", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"\[CapitalLambda]", "+", "1"}], "2"], "]"}]}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "\[CapitalLambda]", "+", "1"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.919136062019822*^9, 3.91913623838488*^9}, {
   3.919136342399855*^9, 3.919136363068028*^9}, {3.919137337456621*^9, 
   3.919137342391299*^9}, 3.919137711605532*^9, {3.91913795272718*^9, 
   3.919137957129143*^9}, {3.9192427159253597`*^9, 3.919242818401724*^9}, {
   3.919247215844521*^9, 3.919247245902243*^9}, {3.919249593641807*^9, 
   3.919249601168592*^9}, {3.919249743856749*^9, 3.91924974793538*^9}, 
   3.919257373909746*^9, {3.919257404819653*^9, 3.919257441737989*^9}, {
   3.919257483175166*^9, 3.919257505715773*^9}, {3.919271741048964*^9, 
   3.919271758399646*^9}, {3.919272613058668*^9, 3.91927262922922*^9}, {
   3.9192726593026733`*^9, 3.919272659514595*^9}, {3.919275160201481*^9, 
   3.91927516733007*^9}, {3.919275206015223*^9, 3.9192752121560507`*^9}, {
   3.919275762709777*^9, 3.919275802296904*^9}, {3.9192758405313663`*^9, 
   3.919275856758666*^9}, {3.91933142354827*^9, 3.919331424428889*^9}, {
   3.919331470523032*^9, 3.919331475244135*^9}, {3.91933157728544*^9, 
   3.919331608107731*^9}, {3.9193316639747*^9, 3.919331664823366*^9}, 
   3.919331698895223*^9, {3.919413354794114*^9, 3.919413355897743*^9}, {
   3.931421329618363*^9, 3.9314213465390253`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"603006d7-2401-49fb-aaf4-fd2acad695bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Initialise", " ", "step", " ", "and", " ", "anchor"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"step", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"anchor", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.931421359976469*^9, 3.931421366264519*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"435b620e-6cd8-44f8-962d-a890a28660e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "the", " ", "anchor", " ", "X", " ", "matrices", " ", 
    "and", " ", "add", " ", "them", " ", "to", " ", "anchor", " ", 
    RowBox[{"(", 
     RowBox[{
     "and", " ", "as", " ", "zero", " ", "matrices", " ", "to", " ", "step"}],
      ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"step", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"step", ",", 
        RowBox[{"0", "*", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"\[CapitalLambda]", "+", "1"}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"anchor", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"anchor", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Conj", "[", 
                  RowBox[{"pref", " ", 
                   RowBox[{"ax", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
                 RowBox[{"n", "->", 
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}]}]}], "//.", "PochRule"}], 
               ",", 
               RowBox[{"Assumptions", "->", 
                RowBox[{"h2", ">", "0"}]}]}], "]"}], "//.", "gamRule"}], 
            "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"ax", ",", "AXList"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9313388791051273`*^9, 3.931339032577312*^9}, {
  3.931340128067543*^9, 3.931340130592815*^9}, {3.93134080555162*^9, 
  3.931340915369261*^9}, {3.931341077316325*^9, 3.931341081026072*^9}, {
  3.931342113127223*^9, 3.931342117218466*^9}, {3.9314213561822853`*^9, 
  3.931421428456974*^9}, {3.931422158110997*^9, 3.931422160142701*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"978243c4-b236-4e8f-8bb8-6cbc9db1d89a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Add", " ", "derivative", " ", "functionals", " ", "and", " ", "the", " ", 
    "anchor", " ", "part", " ", "of", " ", "step", " ", "X", " ", "matrices", 
    " ", "to", " ", "anchor"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"anchor", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Conj", "@", 
                 RowBox[{"FullSimplify", "[", 
                  RowBox[{"(", 
                   RowBox[{"pref", " ", "m"}], ")"}], "]"}]}], "/.", 
                RowBox[{"n", "->", "n0"}]}], "//.", "PochRule"}], ",", 
              RowBox[{"Assumptions", "->", 
               RowBox[{"h2", ">", "0"}]}]}], "]"}], "//.", "gamRule"}], "]"}],
           "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", " ", 
            RowBox[{"Join", "[", 
             RowBox[{"Mnmat", ",", "XList"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"anchor", "[", 
         RowBox[{"[", 
          RowBox[{"1", "+", "n0"}], "]"}], "]"}]}], "]"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"n0", ",", "0", ",", 
        RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.919246908429103*^9, 3.9192469746479187`*^9}, {
   3.919247041567689*^9, 3.919247053449018*^9}, {3.919247161913252*^9, 
   3.9192471979975233`*^9}, {3.919247238619595*^9, 3.919247250535571*^9}, 
   3.9192473672339573`*^9, {3.919248031791451*^9, 3.9192480721663227`*^9}, 
   3.919255283392892*^9, 3.931319729292527*^9, {3.931321596450774*^9, 
   3.931321598759494*^9}, {3.931325129501199*^9, 3.931325132157042*^9}, {
   3.931325176692823*^9, 3.931325183204299*^9}, {3.931325742794331*^9, 
   3.931325744174687*^9}, 3.931326007620247*^9, {3.9313349147299747`*^9, 
   3.931334915912523*^9}, {3.931340968001281*^9, 3.931340978712681*^9}, {
   3.93134128742969*^9, 3.931341320156385*^9}, {3.931342029205665*^9, 
   3.931342041065025*^9}, {3.93134209227389*^9, 3.931342092337325*^9}, {
   3.931344023081815*^9, 3.931344029721711*^9}, {3.931344223149006*^9, 
   3.931344260556376*^9}, {3.931421267865731*^9, 3.931421270144464*^9}, {
   3.931421487482333*^9, 3.931421508906979*^9}, {3.931422168927108*^9, 
   3.93142217113454*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"51e4fd31-9149-4485-b909-9d1ea425a9db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Add", " ", "derivative", " ", "functionals", " ", "and", " ", "step", " ",
     "X", " ", "matrices", " ", "to", " ", "step"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"step", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Conj", "[", 
                RowBox[{"pref", " ", "m"}], "]"}], "//.", "PochRule"}], ",", 
              RowBox[{"Assumptions", "->", 
               RowBox[{
                RowBox[{"h2", ">", "0"}], "&&", 
                RowBox[{"n", ">", 
                 RowBox[{"\[CapitalLambda]", "+", "1"}]}]}]}]}], "]"}], "//.",
             "gamRule"}], ",", 
           RowBox[{"Assumptions", "->", 
            RowBox[{"n", ">", 
             RowBox[{"\[CapitalLambda]", "+", "1"}]}]}]}], "]"}], "//", 
         "Simplify"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", 
          RowBox[{"Join", "[", 
           RowBox[{"Mnmat", ",", "XList"}], "]"}]}], "}"}]}], "]"}], ",", 
      "step"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.919136730658298*^9, 3.919136779751605*^9}, {
   3.919136991518639*^9, 3.919136992230378*^9}, 3.919137898689228*^9, 
   3.919249442955274*^9, {3.919249675198511*^9, 3.919249684977441*^9}, {
   3.919332561868918*^9, 3.919332569232129*^9}, {3.919333187711684*^9, 
   3.919333220733824*^9}, {3.919343405683066*^9, 3.919343776890608*^9}, {
   3.919343812821885*^9, 3.919343878062831*^9}, {3.919344359614797*^9, 
   3.919344361649192*^9}, {3.919345786193006*^9, 3.919345806297029*^9}, {
   3.9193459951241*^9, 3.919346001640416*^9}, {3.9193460888188663`*^9, 
   3.919346117354967*^9}, {3.919346276677382*^9, 3.919346285846595*^9}, 
   3.919347215193727*^9, {3.919347436917654*^9, 3.919347465122813*^9}, {
   3.919348309418445*^9, 3.919348313604149*^9}, {3.919399628166458*^9, 
   3.919399654683031*^9}, {3.919399687541449*^9, 3.919399688313718*^9}, {
   3.91940136415939*^9, 3.919401373257782*^9}, {3.919409924511008*^9, 
   3.919409984889752*^9}, {3.919411193988652*^9, 3.919411194625334*^9}, {
   3.919411226212297*^9, 3.919411241305273*^9}, {3.919411713671973*^9, 
   3.919411718613151*^9}, {3.919411781639735*^9, 3.91941179466708*^9}, {
   3.919411939794847*^9, 3.919411943416895*^9}, {3.919412145432508*^9, 
   3.919412171946227*^9}, 3.919412270411499*^9, {3.919413369324378*^9, 
   3.919413369990683*^9}, {3.931320002365998*^9, 3.931320004764567*^9}, {
   3.9313204186730433`*^9, 3.9313204268157177`*^9}, 3.931320554356439*^9, 
   3.931320615746398*^9, {3.931321645702052*^9, 3.931321650497887*^9}, {
   3.931322143887253*^9, 3.931322173255688*^9}, {3.931324604717967*^9, 
   3.931324608161944*^9}, {3.931324641529463*^9, 3.931324650691427*^9}, {
   3.931324701646248*^9, 3.931324703003129*^9}, {3.931324749676683*^9, 
   3.931324761243828*^9}, 3.931325215384322*^9, {3.931325621933561*^9, 
   3.931325623176833*^9}, {3.931325657050345*^9, 3.93132565880442*^9}, 
   3.931326018799543*^9, {3.931334832625306*^9, 3.931334854440434*^9}, {
   3.931340952249765*^9, 3.9313409606499043`*^9}, {3.9313412641992207`*^9, 
   3.93134132825493*^9}, {3.931421513493087*^9, 3.93142154125832*^9}, {
   3.931422181255147*^9, 3.9314221822946377`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c4253cb4-632c-4867-9b26-ab50c597d7be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Perform", " ", "additional", " ", "n", " ", "conjugation", " ", "for", 
     " ", "the", " ", "step", " ", "X", " ", "matrices", " ", "so", " ", 
     "that", " ", "the", " ", "n"}], "->", 
    RowBox[{"\[Infinity]", " ", "limit", " ", "becomes", " ", "well", " ", 
     RowBox[{"defined", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"degn", "[", "l_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Max", "/@", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "/@", "m"}], "/.", 
          RowBox[{"h2", "->", 
           RowBox[{"n", " ", "h2"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{"Diagonal", "/@", "l"}], ",", "n"}], "]"}]}], "}"}]}], 
        "]"}], "]"}]}], "-", "1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjn", "[", "m_", "]"}], ":=", 
     RowBox[{
      RowBox[{"DiagonalMatrix", "[", 
       SuperscriptBox["n", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"degn", "[", "step", "]"}]}], "/", "2"}]], "]"}], ".", "m", 
      ".", 
      RowBox[{"DiagonalMatrix", "[", 
       SuperscriptBox["n", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"degn", "[", "step", "]"}]}], "/", "2"}]], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"step", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"Conjn", "[", "s", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "step"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.91932820524006*^9, 3.919328293096453*^9}, {
   3.919328345193404*^9, 3.9193285204108963`*^9}, {3.919331916135375*^9, 
   3.9193319553909082`*^9}, {3.919332064737142*^9, 3.919332074478311*^9}, 
   3.919332249291429*^9, 3.931421459197384*^9, {3.9314215435460043`*^9, 
   3.931421585596051*^9}, {3.931422188391355*^9, 3.931422192500996*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"60962257-6e62-42a2-8d42-941eca65b299"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"anchor", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Delete", "[", 
      RowBox[{"a", ",", 
       RowBox[{"ToRemove", "[", "\[CapitalLambda]", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "anchor"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"step", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{"step", ",", 
     RowBox[{"ToRemove", "[", "\[CapitalLambda]", "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.933226463600355*^9, 3.933226519841036*^9}, 
   3.94117490032065*^9},ExpressionUUID->"703d3a16-bb88-4682-be04-\
919003d1e5c6"]
}, Closed]],

Cell[CellGroupData[{

Cell["5. Export Anchor and Step", "Chapter",
 CellChangeTimes->{{3.891661094208833*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, {
   3.898232867873661*^9, 3.898232893015854*^9}, {3.898232929304085*^9, 
   3.898232945272368*^9}, 3.898305483663033*^9, {3.917115409699866*^9, 
   3.9171154113963413`*^9}, 3.917161961466352*^9, {3.917165322902911*^9, 
   3.917165329064146*^9}, {3.91879813028907*^9, 3.91879813256271*^9}, 
   3.919312450059926*^9, {3.919418148400974*^9, 3.919418159486893*^9}, {
   3.9321787920990543`*^9, 
   3.932178795140081*^9}},ExpressionUUID->"c13217d2-f73c-479a-922e-\
040be4b50bb0"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\<Functionals_\[CapitalLambda]\>\"", ",", 
     RowBox[{"ToString", "[", "\[CapitalLambda]", "]"}], ",", 
     "\"\<.txt\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"anchor", ",", "step"}], "}"}], "}"}], ",", "\"\<Text\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.919418179030986*^9, 3.91941829612963*^9}, {
  3.919418375506805*^9, 3.919418375902931*^9}, {3.919418459638384*^9, 
  3.919418518998312*^9}, {3.919418643928503*^9, 3.9194186529619904`*^9}, {
  3.919418684325906*^9, 3.91941868586435*^9}, {3.919418966022078*^9, 
  3.919418979807971*^9}, {3.919419036613167*^9, 3.919419087017815*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"d2126c8f-28c0-4517-b6e6-21b0a5536d2f"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1387.5, 750.75},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"67a43d40-dca9-41e3-9505-1c6db504c048"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 431, 6, 98, "Title",ExpressionUUID->"4a1c5d57-66bd-4e9d-89db-6c058bb45cdf"],
Cell[1014, 30, 1277, 30, 92, "Input",ExpressionUUID->"bcb905dc-8f66-4d3a-ae95-7a1d7f717e78"],
Cell[CellGroupData[{
Cell[2316, 64, 158, 3, 69, "Chapter",ExpressionUUID->"5a9753dd-3208-4762-a42f-1574fb6fa9b8"],
Cell[2477, 69, 38173, 621, 298, "Input",ExpressionUUID->"237c1ab1-4762-47f2-9df9-39c59c3bdb07"]
}, Closed]],
Cell[CellGroupData[{
Cell[40687, 695, 542, 8, 58, "Chapter",ExpressionUUID->"edae841e-d6b1-4093-acbf-a28cda0a5393"],
Cell[41232, 705, 14141, 332, 572, "Input",ExpressionUUID->"982e1c5e-c98e-464c-8ae2-85a5d9397542"]
}, Closed]],
Cell[CellGroupData[{
Cell[55410, 1042, 599, 9, 58, "Chapter",ExpressionUUID->"bea90cf1-e29c-4889-affb-68fdda7b9a63"],
Cell[56012, 1053, 1677, 46, 74, "Input",ExpressionUUID->"1073fc26-f89e-47fa-876d-8bcaaec49d0a"],
Cell[57692, 1101, 1853, 44, 90, "Input",ExpressionUUID->"8a327711-6128-4926-a03e-c17ffc4fa466"],
Cell[59548, 1147, 11118, 230, 418, "Input",ExpressionUUID->"362887c6-f55f-4513-a302-2f4726aa4cb4"]
}, Closed]],
Cell[CellGroupData[{
Cell[70703, 1382, 702, 10, 58, "Chapter",ExpressionUUID->"9d5a04ec-ba2a-4d83-8cb2-d9dde3e02db0"],
Cell[71408, 1394, 5725, 140, 308, "Input",ExpressionUUID->"2b57ac85-70df-4c74-8219-a6a73af38f95"],
Cell[77136, 1536, 7138, 165, 305, "Input",ExpressionUUID->"dac228a7-c369-4703-8e3e-78befd82de7e"],
Cell[84277, 1703, 3316, 75, 199, "Input",ExpressionUUID->"603006d7-2401-49fb-aaf4-fd2acad695bc"],
Cell[87596, 1780, 633, 18, 70, "Input",ExpressionUUID->"435b620e-6cd8-44f8-962d-a890a28660e8"],
Cell[88232, 1800, 2359, 57, 163, "Input",ExpressionUUID->"978243c4-b236-4e8f-8bb8-6cbc9db1d89a"],
Cell[90594, 1859, 2685, 56, 141, "Input",ExpressionUUID->"51e4fd31-9149-4485-b909-9d1ea425a9db"],
Cell[93282, 1917, 3524, 67, 74, "Input",ExpressionUUID->"c4253cb4-632c-4867-9b26-ab50c597d7be"],
Cell[96809, 1986, 2159, 56, 94, "Input",ExpressionUUID->"60962257-6e62-42a2-8d42-941eca65b299"],
Cell[98971, 2044, 648, 19, 50, "Input",ExpressionUUID->"703d3a16-bb88-4682-be04-919003d1e5c6"]
}, Closed]],
Cell[CellGroupData[{
Cell[99656, 2068, 876, 13, 58, "Chapter",ExpressionUUID->"c13217d2-f73c-479a-922e-040be4b50bb0"],
Cell[100535, 2083, 858, 18, 29, "Input",ExpressionUUID->"d2126c8f-28c0-4517-b6e6-21b0a5536d2f"]
}, Closed]]
}, Open  ]]
}
]
*)



==> code/arbitrary_precision_blocks.c <==
/* 
	 This file is part of the ancillary code to the paper "Sparsity in the numerical six-point Bootstrap"
	 Author: Sebastian-Philip Harris 2025.
	 The code is hereby open-sourced; if you use it in your research, please acknowledge it.
	 
	 The function G computes the Dith derivatives w.r.t. chi_i of the h1,h2,h3 exchange 1d comb-channel block
	 evaluated at chi_i = 1/3, by explicitly suming the series. Concretly, the comb function is considered as
	 a series of products of 2F1s. The first sumands of the series are computed using the function gaus2F1 defined
	 below. All consecutive sumands are computed using recursion relations.

         compile using

         gcc -o arbitrary_precision_blocks arbitrary_precision_blocks.c -lmpfr -lgmp -fopenmp
         gcc -fPIC -lmpfr -lgmp -shared -o aribtrary_precision_blocks.so arbitrary_precision_blocks.c -O1 -fopenmp

*/

#include <time.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <omp.h>
#include <sys/time.h>
#include <quadmath.h>
#include <stdbool.h>
#include <stdio.h>
#include <mpfr.h>

void gaus2f1(mpfr_t a, mpfr_t b, mpfr_t c, mpfr_t S, mpfr_t T);
void init_qz_pref(mpfr_t aux);
void gaus2f1quadtr(mpfr_t a, mpfr_t b, mpfr_t c, mpfr_t S, mpfr_t T, mpfr_t aux);
void G(long int D1,long int D2,long int D3, mpfr_t h1, mpfr_t h2, mpfr_t h3, mpfr_t h, mpfr_t S);
char *Gpythonwrapper(long int D1,long int D2,long int D3, double h1d, double h2d, double h3d, double hd);
void freeme(char *ptr);

//At default, the precision is set to 3500 bits. To adapt it, change the two lines below and recompile the program.
int PREC = 3500;
char* PRECS = "%.3500Rf";
mpfr_t qz;
mpfr_t pref;

int main(void){

    double start,end;
    double cpu_time_used;
    mpfr_t aux;//auxiliarry variable

    mpfr_set_default_prec(PREC);
    init_qz_pref(aux);

    mpfr_t a,b,c,S,T,h;

    mpfr_init_set_str(a, "1",10 ,MPFR_RNDN);
    mpfr_init_set_str(b, "1",10 ,MPFR_RNDN);
    mpfr_init_set_str(c, "2",10 ,MPFR_RNDN);
    mpfr_init_set_str(h, "1",10 ,MPFR_RNDN);

    mpfr_init_set_d(S, 1 ,MPFR_RNDN);
    mpfr_init_set_d(T, 1 ,MPFR_RNDN);


    start = omp_get_wtime();

    for(int i = 0; i < 0*1e3; i++){

        mpfr_init_set_str(a, "1",10 ,MPFR_RNDN);
        mpfr_init_set_str(b, "2",10 ,MPFR_RNDN);
        mpfr_init_set_str(c, "3",10 ,MPFR_RNDN);
        mpfr_init_set_str(h, "1",10 ,MPFR_RNDN);
        G(1,2,3, a,b,c,h, S);
    }
    end = omp_get_wtime();
    cpu_time_used = end - start;
    //G(2,1,3, a,b,c,h, S);
    Gpythonwrapper(1,2,3,0.1,0.3,0.5,1);
    Gpythonwrapper(1,2,3,0.1,0.3,0.5,1);
    mpfr_printf("------------------\n   ");
    mpfr_printf("%.512Rf \n", S);
    printf("Time: %2.2e ms \n",cpu_time_used);

    mpfr_clear(S);
    mpfr_clear(T);
    mpfr_clear(aux);
    mpfr_clear(a);
    mpfr_clear(b);
    mpfr_clear(c);
    return 0;
}

void init_qz_pref(mpfr_t aux){

    //Compute qz
    mpfr_init_set_str(qz, "6", 10 ,MPFR_RNDN);
    mpfr_init_set_str(aux, "0.5", 10 ,MPFR_RNDN);
    mpfr_pow(qz,qz,aux,MPFR_RNDN);
    mpfr_mul_si(qz,qz,-20,MPFR_RNDN);
    mpfr_add_si(qz,qz,49,MPFR_RNDN);

    //Compute pref
    mpfr_init_set_str(pref,"2",10,MPFR_RNDN);
    mpfr_div_si(pref,pref,3,MPFR_RNDN);
    mpfr_pow(pref,pref,aux,MPFR_RNDN);
    mpfr_add_si(pref,pref,1,MPFR_RNDN);
    mpfr_div_si(pref,pref,2,MPFR_RNDN);
    mpfr_pow_si(pref,pref,-2,MPFR_RNDN);

}

void gaus2f1quadtr(mpfr_t a, mpfr_t b, mpfr_t c, mpfr_t S, mpfr_t T, mpfr_t aux){
    mpfr_exp_t cond;
    mpfr_pow(aux,pref,a,MPFR_RNDN);
    unsigned long int n = 1;
    mpfr_set_str(c,"0.5",10,MPFR_RNDN);
    mpfr_add(c,c,b,MPFR_RNDN);
    mpfr_sub(b,a,c,MPFR_RNDN);
    mpfr_add_ui(b,b,1,MPFR_RNDN);

    mpfr_set_str(S,"1",10,MPFR_RNDN);
    mpfr_set_str(T,"1",10,MPFR_RNDN);

    cond = PREC + mpfr_get_exp(T) - mpfr_get_exp(S);
    while(cond > 0){

        mpfr_mul(T,T,a,MPFR_RNDN);
        mpfr_mul(T,T,b,MPFR_RNDN);
        mpfr_div(T,T,c,MPFR_RNDN);
        mpfr_mul(T,T,qz,MPFR_RNDN);
        mpfr_div_ui(T,T,n,MPFR_RNDN);

        mpfr_add(S,S,T,MPFR_RNDN);

        n+=1;
        mpfr_add_ui(a,a,1,MPFR_RNDN);
        mpfr_add_ui(b,b,1,MPFR_RNDN);
        mpfr_add_ui(c,c,1,MPFR_RNDN);

        cond = PREC + mpfr_get_exp(T) - mpfr_get_exp(S);
    }

    mpfr_mul(S,S,aux,MPFR_RNDN);
}

void gaus2f1(mpfr_t a, mpfr_t b, mpfr_t c, mpfr_t S, mpfr_t T){
    mpfr_exp_t cond;
    mpfr_set_str(S,"1",10,MPFR_RNDN);
    mpfr_set_str(T,"1",10,MPFR_RNDN);
    unsigned long int n = 3;

    cond = PREC + mpfr_get_exp(T) - mpfr_get_exp(S);

    while(cond > 0){
        mpfr_mul(T,T,a,MPFR_RNDN);
        mpfr_mul(T,T,b,MPFR_RNDN);
        mpfr_div(T,T,c,MPFR_RNDN);
        mpfr_div_ui(T,T,n,MPFR_RNDN);

        mpfr_add(S,S,T,MPFR_RNDN);

        n+=3;
        mpfr_add_ui(a,a,1,MPFR_RNDN);
        mpfr_add_ui(b,b,1,MPFR_RNDN);
        mpfr_add_ui(c,c,1,MPFR_RNDN);

        cond = PREC + mpfr_get_exp(T) - mpfr_get_exp(S);
    }
    n/=3;
    n--;
    mpfr_sub_ui(a,a,n,MPFR_RNDN);
    mpfr_sub_ui(b,b,n,MPFR_RNDN);
    mpfr_sub_ui(c,c,n,MPFR_RNDN);
}

void G(long int D1,long int D2,long int D3, mpfr_t h1, mpfr_t h2, mpfr_t h3, mpfr_t h, mpfr_t S){
    mpfr_t fact;
    mpfr_init_set_str(fact,"1",10,MPFR_RNDN);
    mpfr_t a1,b1,b2,a2,c1,c2,c3,F1b1,F3b2;

    //initialise a variables
    mpfr_init_set(a1,h1,MPFR_RNDN);
    mpfr_init_set(a2,h3,MPFR_RNDN);

    //initialise b1
    mpfr_init_set(b1,h1,MPFR_RNDN);
    mpfr_add(b1,b1,h2,MPFR_RNDN);
    mpfr_sub(b1,b1,h,MPFR_RNDN);

    //initialise b2
    mpfr_init_set(b2,h3,MPFR_RNDN);
    mpfr_add(b2,b2,h2,MPFR_RNDN);
    mpfr_sub(b2,b2,h,MPFR_RNDN);

    //initialise c variables
    mpfr_init_set(c1,h1,MPFR_RNDN);
    mpfr_mul_si(c1,c1,2,MPFR_RNDN);
    mpfr_init_set(c2,h2,MPFR_RNDN);
    mpfr_mul_si(c2,c2,2,MPFR_RNDN);
    mpfr_init_set(c3,h3,MPFR_RNDN);
    mpfr_mul_si(c3,c3,2,MPFR_RNDN);

    //Shift arguments and compute prefactor for derivatives
    for(int i = 0; i < D1; i++){
        mpfr_mul(fact,fact,a1,MPFR_RNDN);
        mpfr_mul(fact,fact,b1,MPFR_RNDN);
        mpfr_div(fact,fact,c1,MPFR_RNDN);

        mpfr_add_ui(a1,a1,1,MPFR_RNDN);
        mpfr_add_ui(b1,b1,1,MPFR_RNDN);
        mpfr_add_ui(c1,c1,1,MPFR_RNDN);
    }
    for(int i = 0; i < D2; i++){
        mpfr_mul(fact,fact,b1,MPFR_RNDN);
        mpfr_mul(fact,fact,b2,MPFR_RNDN);
        mpfr_div(fact,fact,c2,MPFR_RNDN);

        mpfr_add_ui(b1,b1,1,MPFR_RNDN);
        mpfr_add_ui(b2,b2,1,MPFR_RNDN);
        mpfr_add_ui(c2,c2,1,MPFR_RNDN);
    }
    for(int i = 0; i < D3; i++){
        mpfr_mul(fact,fact,a2,MPFR_RNDN);
        mpfr_mul(fact,fact,b2,MPFR_RNDN);
        mpfr_div(fact,fact,c3,MPFR_RNDN);

        mpfr_add_ui(a2,a2,1,MPFR_RNDN);
        mpfr_add_ui(b2,b2,1,MPFR_RNDN);
        mpfr_add_ui(c3,c3,1,MPFR_RNDN);
    }

    mpfr_t F10,F11,F12,F30,F31,F32,T;

    mpfr_init(F10);
    mpfr_init(F11);
    mpfr_init(F12);
    mpfr_init(F30);
    mpfr_init(F31);
    mpfr_init(F32);
    mpfr_init(T);

    gaus2f1(a1,b1,c1,F10,T);
    mpfr_add_ui(b1,b1,1,MPFR_RNDN);
    gaus2f1(a1,b1,c1,F11,T);
    mpfr_sub_ui(b1,b1,1,MPFR_RNDN);
    mpfr_mul(F11,F11,b1,MPFR_RNDN);
    gaus2f1(a2,b2,c3,F30,T);
    mpfr_add_ui(b2,b2,1,MPFR_RNDN);
    gaus2f1(a2,b2,c3,F31,T);
    mpfr_sub_ui(b2,b2,1,MPFR_RNDN);
    mpfr_mul(F31,F31,b2,MPFR_RNDN);

    mpfr_t f10,f11,f30,f31;

    mpfr_init_set(f10,c1,MPFR_RNDN);
    mpfr_sub(f10,f10,b1,MPFR_RNDN);
    mpfr_sub_ui(f10,f10,1,MPFR_RNDN);
    mpfr_mul(f10,f10,b1,MPFR_RNDN);
    mpfr_mul_ui(f10,f10,3,MPFR_RNDN);

    mpfr_init_set(f11,b1,MPFR_RNDN);
    mpfr_mul_ui(f11,f11,5,MPFR_RNDN);
    mpfr_set(T,c1,MPFR_RNDN);
    mpfr_mul_ui(T,T,3,MPFR_RNDN);
    mpfr_sub(f11,f11,T,MPFR_RNDN);
    mpfr_add(f11,f11,a1,MPFR_RNDN);
    mpfr_add_ui(f11,f11,5,MPFR_RNDN);

    mpfr_init_set(f30,c3,MPFR_RNDN);
    mpfr_sub(f30,f30,b2,MPFR_RNDN);
    mpfr_sub_ui(f30,f30,1,MPFR_RNDN);
    mpfr_mul(f30,f30,b2,MPFR_RNDN);
    mpfr_mul_ui(f30,f30,3,MPFR_RNDN);

    mpfr_init_set(f31,b2,MPFR_RNDN);
    mpfr_mul_ui(f31,f31,5,MPFR_RNDN);
    mpfr_set(T,c3,MPFR_RNDN);
    mpfr_mul_ui(T,T,3,MPFR_RNDN);
    mpfr_sub(f31,f31,T,MPFR_RNDN);
    mpfr_add(f31,f31,a2,MPFR_RNDN);
    mpfr_add_ui(f31,f31,5,MPFR_RNDN);

    mpfr_set(S,F10,MPFR_RNDN);
    mpfr_mul(S,S,F30,MPFR_RNDN);
    mpfr_set(T,S,MPFR_RNDN);

    mpfr_t Q;
    mpfr_init_set_str(Q,"1",10,MPFR_RNDN);
    long int n = 0;

    mpfr_exp_t cond;
    cond = PREC;

    //Changing the values of b1,c1,b2,c3 to those that appear in the 2F1 Recursion relations, which are then saved as b1 and b2.
    mpfr_mul_ui(b1,b1,6,MPFR_RNDN);
    mpfr_mul_ui(c1,c1,3,MPFR_RNDN);
    mpfr_sub(b1,b1,c1,MPFR_RNDN);
    mpfr_mul_ui(b2,b2,6,MPFR_RNDN);
    mpfr_mul_ui(c3,c3,3,MPFR_RNDN);
    mpfr_sub(b2,b2,c3,MPFR_RNDN);

    while(cond > 0){

        //Recursion for first 2F1
        mpfr_set(F12,f11,MPFR_RNDN);
        mpfr_mul(F12,F12,F11,MPFR_RNDN);
        mpfr_mul(F10,F10,f10,MPFR_RNDN);
        mpfr_add(F12,F12,F10,MPFR_RNDN);
        mpfr_div_ui(F12,F12,2,MPFR_RNDN);
        mpfr_swap(F10,F11);
        mpfr_swap(F11,F12);

        mpfr_add_ui(b1,b1,6,MPFR_RNDN);
        mpfr_sub(f10,f10,b1,MPFR_RNDN);
        mpfr_add_ui(f11,f11,5,MPFR_RNDN);

        //Recursion for second 2F1
        mpfr_set(F32,f31,MPFR_RNDN);
        mpfr_mul(F32,F32,F31,MPFR_RNDN);
        mpfr_mul(F30,F30,f30,MPFR_RNDN);
        mpfr_add(F32,F32,F30,MPFR_RNDN);
        mpfr_div_ui(F32,F32,2,MPFR_RNDN);
        mpfr_swap(F30,F31);
        mpfr_swap(F31,F32);

        mpfr_add_ui(b2,b2,6,MPFR_RNDN);
        mpfr_sub(f30,f30,b2,MPFR_RNDN);
        mpfr_add_ui(f31,f31,5,MPFR_RNDN);

        //Recursion for central factor
        mpfr_mul(Q,Q,c2,MPFR_RNDN);
        mpfr_add_ui(c2,c2,1,MPFR_RNDN);
        n+=3;
        mpfr_mul_si(Q,Q,n,MPFR_RNDN);

        //Adding result to S
        mpfr_set(T,F10,MPFR_RNDN);
        mpfr_mul(T,T,F30,MPFR_RNDN);
        mpfr_div(T,T,Q,MPFR_RNDN);
        mpfr_add(S,S,T,MPFR_RNDN);


        cond = PREC + mpfr_get_exp(T) - mpfr_get_exp(S);

    }
    mpfr_mul(S,S,fact,MPFR_RNDN);
}

char *Gpythonwrapper(long int D1,long int D2,long int D3, double h1d, double h2d, double h3d, double hd)    {

        mpfr_set_default_prec(PREC);

        mpfr_t h1,h2,h3,h,S;
        mpfr_init_set_d(h1,h1d,MPFR_RNDN);
        mpfr_init_set_d(h2,h2d,MPFR_RNDN);
        mpfr_init_set_d(h3,h3d,MPFR_RNDN);
        mpfr_init_set_d(h,hd,MPFR_RNDN);
        mpfr_init(S);

        G(D1,D2,D3,h1,h2,h3,h,S);

        char* buffer = calloc(PREC+50, sizeof(char));
        mpfr_sprintf(buffer,PRECS, S);


        return buffer;
}

void freeme(char *ptr){
    free(ptr);
}


==> code/arbitrary_precision_blocks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8714,        199]
NotebookOptionsPosition[      7861,        178]
NotebookOutlinePosition[      8257,        194]
CellTagsIndexPosition[      8214,        191]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "notebook", " ", "is", " ", "part", " ", "of", " ", "the", 
    " ", "ancillary", " ", "code", " ", "to", " ", "the", " ", "paper", " ", 
    "\"\<Sparsity in the numerical six-point Bootstrap\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Author", ":", " ", 
    RowBox[{"Sebastian", "-", 
     RowBox[{"Philip", " ", "Harris", " ", "2025."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", " ", 
    RowBox[{"please", " ", "acknowledge", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "function", " ", "GC", " ", "uses", " ", "the", " ", "C", " ", 
    "implementation", " ", "of", " ", "the", " ", "combfunction", " ", 
    "given", " ", "in", " ", "arbitrary_precision", 
    RowBox[{"_blocks", ".", "so", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "It", " ", "computes", " ", "the", " ", "Dith", " ", "derivative", " ", 
     RowBox[{"w", ".", "r", ".", "t", ".", " ", 
      SubscriptBox["\[Chi]", "i"]}], " ", "of", " ", "the", " ", "block", " ",
      "with", " ", "external", " ", "dimension", " ", "h", " ", "and", " ", 
     "exchanges", " ", 
     SubscriptBox["h", "1"]}], ",", 
    SubscriptBox["h", "2"], ",", 
    SubscriptBox["h", "3"]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"evaluated", " ", "at", " ", 
     SubscriptBox["\[Chi]", "i"]}], "=", 
    RowBox[{"1", "/", "3"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.941197163025983*^9, 3.941197187481235*^9}, {
  3.941197378507085*^9, 3.941197392675224*^9}, {3.941197836887723*^9, 
  3.941197874703924*^9}, {3.941197933352695*^9, 3.9411981241383038`*^9}, {
  3.941198195379384*^9, 3.94119821285133*^9}, {3.9597655977920647`*^9, 
  3.959765602887632*^9}},ExpressionUUID->"256bc7d9-ee74-49ea-99d9-\
a8153988c67f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Path", " ", "to", " ", "arbitrary_precision", 
    RowBox[{"_blocks", ".", "so"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "dynamiclibPATH", "=", 
    "\"\</home/sharris/Desktop/flow/Using_MPFR/aribtrary_precision_blocks.so\>\
\""}], ";"}]}]], "Input",
 CellChangeTimes->{{3.941196866607088*^9, 3.941196879094341*^9}, {
   3.9411969237746964`*^9, 3.941196934462837*^9}, 3.9411970031917458`*^9, {
   3.941197251026483*^9, 3.941197255033791*^9}, {3.9411981344265223`*^9, 
   3.9411981520185204`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"800e8e26-a5a0-46f6-a1cb-9f0b2b7657c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GC", "[", 
    RowBox[{
    "D1_", ",", "D2_", ",", "D3_", ",", "h1_", ",", "h2_", ",", "h3_", ",", 
     "h_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "input", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"input", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<str(G(\>\"", ",", 
         RowBox[{"ToString", "[", "D1", "]"}], ",", "\"\<,\>\"", ",", 
         RowBox[{"ToString", "[", "D2", "]"}], ",", "\"\<,\>\"", ",", 
         RowBox[{"ToString", "[", "D3", "]"}], ",", "\"\<,\>\"", ",", 
         RowBox[{"ToString", "[", "h1", "]"}], ",", "\"\<,\>\"", ",", 
         RowBox[{"ToString", "[", "h2", "]"}], ",", "\"\<,\>\"", ",", 
         RowBox[{"ToString", "[", "h3", "]"}], ",", "\"\<,\>\"", ",", 
         RowBox[{"ToString", "[", "h", "]"}], ",", "\"\<))\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "input", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"ExternalEvaluate", "[", 
         RowBox[{"\"\<Python\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
             "\"\<\nfrom ctypes import*\naribtrary_precision_blocks = CDLL(\\\
\"\>\"", ",", "dynamiclibPATH", ",", 
              "\"\<\\\")\nGc = aribtrary_precision_blocks.Gpythonwrapper\n\
Gc.restype = POINTER(c_char * 1000)\nfree = aribtrary_precision_blocks.freeme\
\n\ndef G(D1,D2,D3,h1,h2,h3,h):\n    S = \
Gc(c_int(D1),c_int(D2),c_int(D3),c_double(h1),c_double(h2),c_double(h3),c_\
double(h))\n    Res = (S.contents[:3500]).decode(\\\"utf-8\\\") \n    return \
Res\n\n\>\""}], "]"}], ",", "input"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "//", "ToExpression"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93504719482084*^9, 3.935047587833077*^9}, {
  3.935048606143322*^9, 3.935048614230219*^9}, {3.935048644782244*^9, 
  3.9350486751359377`*^9}, {3.935048709406693*^9, 3.935048712734673*^9}, {
  3.941197347603832*^9, 3.9411973681959963`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c93f7036-6ef5-41ce-89a4-25d02ba26c1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GC", "[", 
  RowBox[{"1", ",", "1", ",", "1", ",", "0.5", ",", "2", ",", "3", ",", "1"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.935047476326961*^9, 3.935047483267894*^9}, {
  3.935047601999496*^9, 3.935047602827801*^9}, {3.935048733873581*^9, 
  3.935048737111947*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f1ee904c-18fa-4084-a1d9-36488852244c"],

Cell[BoxData["\<\"str(G(1,1,1,0.5,2,3,1))\"\>"], "Print",
 CellChangeTimes->{{3.935047567565411*^9, 3.935047603159364*^9}, {
   3.935048597473091*^9, 3.935048615587803*^9}, {3.935048648275393*^9, 
   3.935048737256071*^9}, 3.941197147807609*^9, 3.941197373263032*^9, 
   3.941198178566559*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"e399358a-f4ca-4825-b3f9-59f0e8789ac0"],

Cell[BoxData["3447.\
249019538763288088894042139705247898655703386961588033546670737027732784602621\
293897086979275329582338806273848141574889044730919864412055598222242816954121\
725735078329935494149265626305666447258564003439910681328181574907980146983700\
851764966902060942144698081604552641641408418763265189867969684982513986745028\
031483146099235090530371161988863551995253271291389861891604501798189160964440\
484446567804219874405558550594493626956939345586554193863479049355989666458024\
925850366050783048560430239451391998862525526858977118231455166381246953634947\
305288836049594655256899674404528062298505258283954784584047570956742657097816\
528303413300251641062714792593303912513880869645193811075449204365218853384497\
898073939180336784995992997774200172895931160025842825074465715781962920252414\
209501867044741971854714457555515848364639848463701796276823070018651832799469\
896927434385910677184078412712110129184955889511443823246647362548260631661867\
74887718640551488494456443759419234008566024975593675416732`998.\
5374726567487"], "Output",
 CellChangeTimes->{{3.935047483694796*^9, 3.935047504332924*^9}, {
   3.935047548729808*^9, 3.935047603649539*^9}, {3.9350485981975183`*^9, 
   3.935048615645159*^9}, {3.935048648329771*^9, 3.935048737481925*^9}, 
   3.941197149759716*^9, 3.941197373503347*^9, 3.941198180306066*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d13454e2-4934-4c44-98d9-b6b31be274a1"]
}, Open  ]]
},
WindowSize->{1383., 750.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4e459566-8853-4893-9a64-079e7f837ae7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2175, 51, 133, "Input",ExpressionUUID->"256bc7d9-ee74-49ea-99d9-a8153988c67f"],
Cell[2736, 73, 649, 14, 51, "Input",ExpressionUUID->"800e8e26-a5a0-46f6-a1cb-9f0b2b7657c8"],
Cell[3388, 89, 2219, 45, 360, "Input",ExpressionUUID->"c93f7036-6ef5-41ce-89a4-25d02ba26c1c"],
Cell[CellGroupData[{
Cell[5632, 138, 375, 7, 29, "Input",ExpressionUUID->"f1ee904c-18fa-4084-a1d9-36488852244c"],
Cell[6010, 147, 397, 7, 23, "Print",ExpressionUUID->"e399358a-f4ca-4825-b3f9-59f0e8789ac0"],
Cell[6410, 156, 1435, 19, 158, "Output",ExpressionUUID->"d13454e2-4934-4c44-98d9-b6b31be274a1"]
}, Open  ]]
}
]
*)



==> code/generate_JSON_GFF_to_GFB.py <==
"""
This file is part of the ancillary code to the paper 'Sparsity in the numerical six-point bootstrap'
Author: Sebastian-Philip Harris 2025.
The code is hereby open-sourced; if you use it in your research, please acknowledge it.


Example Call: python3 generate_JSON_GFF_to_GFB.py --h=0.1 --Lambda=2 --nTrunc=30 --prec=512 --share=input_data --triple=2.1 --D1=0.6 --extra_eval=100,-1
"""

import json
import sympy as sp
import os as os
import numpy as np
from multiprocessing import Pool
from multiprocessing import cpu_count
import sys 
import re
import math
import mpmath as mp

#Process arguments
args = sys.argv[1:]
argdict = {}
for arg in args:
    key,val = arg.split("=")
    if(key[2:]=="share"):
    	argdict[key[2:]]=val
    elif(key[2:]=="prob"):
    	argdict[key[2:]]=val
    elif(key[2:]=="extra_eval"):
    	argdict[key[2:]]=[int(x) for x in list(val.split(","))]
    else:
    	argdict[key[2:]]=eval(val)	

#assign values to global variables accoding to arguments
mp.mp.prec = argdict["prec"]
h = mp.mpf(1)*argdict["h"]
nTrunc = argdict["nTrunc"]
Lambda = str(argdict["Lambda"])
share = argdict["share"]
D1 = argdict["D1"]
gap = argdict["triple"]
extra_evaluations = argdict["extra_eval"]

#Define Variables for symbolic computations
h2,n,x = sp.symbols("h2,n,x")

def process_text(s):
	# Define a regular expression pattern to find numbers, excluding those preceded by 'h' or '^'
	pattern = r'(?<!h)(?<!\^)(?<!\d)(\d+)'
	# Use re.sub to replace all occurrences of numbers not preceded by 'h' or '^' with the same number evaluated as multi precision float
	result = re.sub(pattern, lambda match: 'mp.mpf(' + match.group(0) + ')', s)
	result = result.replace("{","[")
	result = result.replace("}","]")
	result = result.replace("^","**")
	return eval(result)

#Read table of functionals and convert to string to python expression
fun = open(share+"/functionals/Functionals_Λ"+Lambda+".txt","r")
s = process_text(fun.read())
fun.close()

#Store anchor matrices in the beginning of PMI list.
PMI = s[0]

def substitute(p,symb,i):
    if type(p)==mp.ctx_mp_python.mpf:
        return p
    else:
        return sp.expand(p.subs(symb,i))
        
def evaluated_steps(i):
	if i == -1:
		return [[[mp.mpf(1)*sp.limit(substitute(p,h2,n*x),n,sp.oo) for p in pv] for pv in mat] for mat in s[1]]
	return [[[substitute(p,n,i) for p in pv] for pv in mat] for mat in s[1]]
    
def polynomialtocoefflist(p):
    d = sp.degree(p,x)
    if d < 1: 
        return [str(p)]
    return [str(p.coeff(x,i)) for i in range(d+1)]

def h2_shift_and_tensortranspose(mat):
    return [[[polynomialtocoefflist(sp.expand(substitute(mat[k][i][j],h2,x+gap))) for k in range(len(mat))] for i in range(len(mat[0][0]))] for j in range(len(mat[0]))]

#Evaluate step matrices for n values up to nTrunc and store result in PMI list.
pool = Pool()
PMI += pool.map(evaluated_steps,list(range(len(s[0]),nTrunc))+extra_evaluations)

#add -delta(j,0)*delta(k,0)*delta(nv,0) matrix
def delta(i,j):
	if i==j: 
		return 1
	return 0
PMI  = [[[[-delta(j,0)*delta(k,0)*delta(nv,0)+0*h2 for k in range(len(PMI[nv][0][j]))] for j in range(len(PMI[nv][0]))]] + PMI[nv] for nv in range(len(PMI))]

#shift and determine coefficients
PMI  = pool.map(h2_shift_and_tensortranspose,PMI)
pool.close()

#load obj
objdat = open(share+"/objectives/Λ_"+str(Lambda)+"_Δϕ_"+"{:.1f}".format(float(h))+"_Δ1_"+str(D1)+".txt","r")
obj = process_text(objdat.read())
objdat.close()
obj = [str(x) for x in obj]
Nfunc = len(obj)
obj+= ["0" for k in range(Nfunc,len(PMI[0][0][0])-1)]
obj = ["0"] + obj

#normalisation is chosen suitable for the delta(i,0)delta(j,0) term added above.
normalisation = (3**gap)*math.factorial(eval(Lambda))
for k in range(int((1+eval(Lambda))/2)):
	normalisation *= 2*gap+k
norm = ["0" for k in range(len(PMI[0][0][0]))]
norm[0] = str(1/normalisation)

posmat = [{"DampedRational": {
					"base": str(1/mp.mpf(3)),
					"constant": "1",
					"poles": []},
					"polynomials": pm} for pm in PMI]
sdp = {"objective" : obj,
       "normalization" : norm,
       "PositiveMatrixWithPrefactorArray" : posmat}

#Export SDP as JSON file
fptr = open(sys.path[0]+"/pmp.json","w")
json.dump(sdp,fptr, indent = 2)
fptr.close()


==> code/generate_JSON_no1.py <==
"""
This file is part of the ancillary code to the paper 'Sparsity in the numerical six-point Bootstrap'
Author: Sebastian-Philip Harris 2025.
The code is hereby open-sourced; if you use it in your research, please acknowledge it.

Example Call: python3 generate_JSON_no1.py --fundir=functionals --Lambda=2 --nTrunc=20 --gap=0.187 --h=0.1 --prec=512 --extra_eval=100,-1
"""
import json
import sympy as sp
import mpmath as mp
import os as os
import numpy as np
from multiprocessing import Pool
import sys 
import re

#Process arguments
args = sys.argv[1:]
argdict = {}
for arg in args:
    key,val = arg.split("=")
    if(key[2:]=="fundir"):
    	argdict[key[2:]]=val
    elif(key[2:]=="extra_eval"):
    	argdict[key[2:]]=[int(x) for x in list(val.split(","))]
    else:
    	argdict[key[2:]]=eval(val)

#assign values to global variables accoding to arguments
mp.mp.prec = argdict["prec"]
h = mp.mpf(1)*argdict["h"]
nTrunc = argdict["nTrunc"]
gap = mp.mpf(1)*argdict["gap"]
Lambda = str(argdict["Lambda"])
fundir = argdict["fundir"]
extra_evaluations = argdict["extra_eval"]


#Define Variables for symbolic computations
h2,n,x = sp.symbols("h2,n,x")

def process_functionals(s):
	# Define a regular expression pattern to find numbers, excluding those preceded by 'h' or '^'
	pattern = r'(?<!h)(?<!\^)(?<!\d)(\d+)'
	# Use re.sub to replace all occurrences of numbers not preceded by 'h' or '^' with the same number evaluated as multi precision float
	result = re.sub(pattern, lambda match: 'mp.mpf(' + match.group(0) + ')', s)
	result = result.replace("{","[")
	result = result.replace("}","]")
	result = result.replace("^","**")
	return eval(result)

#Read table of functionals and convert to string to python expression
fun = open(fundir+"/Functionals_Λ"+Lambda+".txt","r")
s = process_functionals(fun.read())

#Store anchor matrices in the beginning of PMI list.
PMI = s[0]

def substitute(p,symb,i):
    if type(p)==mp.ctx_mp_python.mpf:
        return p
    else:
        return sp.expand(p.subs(symb,i))
        
def evaluated_steps(i):
	if i == -1:
		return [[[mp.mpf(1)*sp.limit(substitute(p,h2,n*x),n,sp.oo) for p in pv] for pv in mat] for mat in s[1]]
	return [[[substitute(p,n,i) for p in pv] for pv in mat] for mat in s[1]]
    
    
def polynomialtocoefflist(p):
    d = sp.degree(p,x)
    if d < 1: 
        return [str(p)]
    return [str(p.coeff(x,i)) for i in range(d+1)]

def mat_step(mat):
    return [[[polynomialtocoefflist(sp.expand(substitute(mat[k][i][j],h2,x+gap))) for k in range(len(mat))] for i in range(len(mat[0][0]))] for j in range(len(mat[0]))]

#Evaluate step matrices for n values up to nTrunc and store result in PMI list.
pool = Pool()
PMI += pool.map(evaluated_steps,list(range(len(s[0]),nTrunc))+extra_evaluations)
PMI  = pool.map(mat_step,PMI)
pool.close()

#Generate objective and norm
obj = ["0" for p in PMI[0][0][0]]
norm = ["0" for p in PMI[0][0][0]]
norm[0] = "-1"

#Generate SDP dictionary
posmat = [{"polynomials": pm} for pm in PMI]
sdp = {"objective" : obj,
       "normalization" : norm,
       "PositiveMatrixWithPrefactorArray" : posmat}

#Export SDP as JSON file
fptr = open(sys.path[0]+"/pmp.json","w")
json.dump(sdp,fptr, indent = 2)
fptr.close()

